Precise Coulomb wave functions for a wide range of complex l, eta and z

A new algorithm to calculate Coulomb wave functions with all of its arguments complex is proposed. For that purpose, standard methods such as continued fractions and power/asymptotic series are combined with direct integrations of the Schrodinger equation in order to provide very stable calculations, even for large values of |eta| or |Im(l)|. Moreover, a simple analytic continuation for Re(z) < 0 is introduced, so that this zone of the complex z-plane does not pose any problem. This code is particularly well suited for low-energy calculations and the calculation of resonances with extremely small widths. Numerical instabilities appear, however, when both |eta| and |Im(l)| are large and |Re(l)| comparable or smaller than |Im(l)|.

==> complex_functions.H <==

// Infinite norm of a complex number.
// ----------------------------------
// It is max(|Re[z]|,|Im[z]|)

inline double inf_norm (const complex<double> &z)
{
  return max (abs (real (z)),abs (imag (z)));
}


// Test of finiteness of a complex number
// --------------------------------------
// If real or imaginary parts are finite, true is returned.
// Otherwise, false is returned

inline bool isfinite (const complex<double> &z)
{
  const double x = real (z), y = imag (z);

  return (finite (x) && finite (y));
}




// Usual operator overloads of complex numbers with integers
// ---------------------------------------------------------
// Recent complex libraries do not accept for example z+n or z==n with n integer, signed or unsigned.
// The operator overload is done here, by simply putting a cast on double to the integer.

inline complex<double> operator + (const complex<double> &z,const int n)
{
  return (z+static_cast<double> (n));
}

inline complex<double> operator - (const complex<double> &z,const int n)
{
  return (z-static_cast<double> (n));
}

inline complex<double> operator * (const complex<double> &z,const int n)
{
  return (z*static_cast<double> (n));
}

inline complex<double> operator / (const complex<double> &z,const int n)
{
  return (z/static_cast<double> (n));
}

inline complex<double> operator + (const int n,const complex<double> &z)
{
  return (static_cast<double> (n)+z);
}

inline complex<double> operator - (const int n,const complex<double> &z)
{
  return (static_cast<double> (n)-z);
}

inline complex<double> operator * (const int n,const complex<double> &z)
{
  return (static_cast<double> (n)*z);
}

inline complex<double> operator / (const int n,const complex<double> &z)
{
  return (static_cast<double> (n)/z);
}








inline complex<double> operator + (const complex<double> &z,const unsigned int n)
{
  return (z+static_cast<double> (n));
}

inline complex<double> operator - (const complex<double> &z,const unsigned int n)
{
  return (z-static_cast<double> (n));
}

inline complex<double> operator * (const complex<double> &z,const unsigned int n)
{
  return (z*static_cast<double> (n));
}

inline complex<double> operator / (const complex<double> &z,const unsigned int n)
{
  return (z/static_cast<double> (n));
}

inline complex<double> operator + (const unsigned int n,const complex<double> &z)
{
  return (static_cast<double> (n)+z);
}

inline complex<double> operator - (const unsigned int n,const complex<double> &z)
{
  return (static_cast<double> (n)-z);
}

inline complex<double> operator * (const unsigned int n,const complex<double> &z)
{
  return (static_cast<double> (n)*z);
}

inline complex<double> operator / (const unsigned int n,const complex<double> &z)
{
  return (static_cast<double> (n)/z);
}




inline bool operator == (const complex<double> &z,const int n)
{
  return (z == static_cast<double> (n));
}

inline bool operator != (const complex<double> &z,const int n)
{
  return (z != static_cast<double> (n));
}

inline bool operator == (const int n,const complex<double> &z)
{
  return (static_cast<double> (n) == z);
}

inline bool operator != (const int n,const complex<double> &z)
{
  return (static_cast<double> (n) != z);
}







inline bool operator == (const complex<double> &z,const unsigned int n)
{
  return (z == static_cast<double> (n));
}

inline bool operator != (const complex<double> &z,const unsigned int n)
{
  return (z != static_cast<double> (n));
}

inline bool operator == (const unsigned int n,const complex<double> &z)
{
  return (static_cast<double> (n) == z);
}

inline bool operator != (const unsigned int n,const complex<double> &z)
{
  return (static_cast<double> (n) != z);
}






// Precise evaluation of exp[z]-1 for z complex
// --------------------------------------------
// When |Re[z]| >= 1 or |Im[z]| >= 1, one uses directly the standard exp function as it is precise.
// Otherwise, numerical cancellations can occur.
// So, one uses the always stable formula exp[z]-1 = expm1(x) - 2.exp(x).sin^2(y/2) + i.exp(x).sin(y) 
// with x = Re[z] and y = Im[z]. expm1(x) gives a precise evaluation of exp(x)-1 for x double.

complex<double> expm1 (const complex<double> &z)
{
  const double x = real (z),y = imag (z);

  if ((abs (x) >= 1.0) || (abs (y) >= 1.0)) return (exp (z) - 1.0);

  const double expm1_x = expm1 (x),exp_x = 1.0 + expm1_x,sin_y_over_two = sin (0.5*y),sin_y = sin (y);

  return complex<double> (expm1_x - 2.0*exp_x*sin_y_over_two*sin_y_over_two,exp_x*sin_y);
}



// Precise evaluation of log[1+z] for z complex
// --------------------------------------------
// When |Re[z]| >= 1 or |Im[z]| >= 1, one uses directly the standard log function as it is precise.
// Otherwise, numerical cancellations can occur.
// So, one uses the always stable formula log[1+z] = log1p(x) + log1p([y/(1+x)]^2)/2 + i.atan2(y,1+x)
// with x = Re[z] and y = Im[z]. log1p(x) gives a precise evaluation of log(1+x) for x double.
// atan2(x,y) gives the arc tangent of y/x so it is in ]-Pi:Pi]. 

complex<double> log1p (const complex<double> &z)
{
  const double x = real (z),y = imag (z); 

  const double xp1 = 1.0 + x,abs_x = abs (x), abs_y = abs (y);

  if ((abs_x >= 1.0) || (abs_y >= 1.0)) return log (1.0 + z);
 
  const double y_over_xp1 = y/xp1;

  return complex<double> (log1p (x) + 0.5*log1p (y_over_xp1*y_over_xp1),atan2 (y,xp1));
}




// Logarithm of Gamma[z], z anywhere in the complex plane except in the Gamma function poles.
// ------------------------------------------------------------------------------------------
// If z is not finite or is a negative integer, the program returns an error message and stops.
// The Lanczos method is used. Precision : < 2E-10 in theory, < 1E-12 in almost every case.
// The method works for Re[z] > 0.
// If Re[z] <= 0, one uses the formula Gamma[z].Gamma[1-z] = Pi/sin (Pi.z).
// log[sin(Pi.z)] is calculated with the Kolbig method (K.S. Kolbig, Comp. Phys. Comm., Vol. 4, p.221 (1972)) : 
// If z = x+iy and y >= 0, log[sin(Pi.z)] = log[sin(Pi.eps)] - i.Pi.n, with z = n + eps so 0 <= Re[eps] < 1 and n integer.
// If y > 110, log[sin(Pi.z)] = -i.Pi.z + log[0.5] + i.Pi/2 numerically so that no overflow can occur.
// If z = x+iy and y < 0, log[Gamma(z)] = [log[Gamma(z*)]]*, so that one can use the previous formula with z*.
//
// Variables:
// ----------
// z,z_p_0p5,z_p_5p5 : argument of the Gamma function, z+0.5, z+5.5 
// sqrt_2Pi,log_Pi : sqrt(2.Pi), log(Pi).
// sum : Rational function in the Lanczos method.
// log_Gamma_z : log[Gamma(z)] value.
// c : table containing the seven coefficients in the expansion used in the Lanczos method.
// eps : z = n + eps so 0 <= Re[eps] < 1 and n integer.
// log_const : log[0.5] + i.Pi/2

complex<double> log_Gamma (const complex<double> &z)
{
  if (!isfinite (z)) cout<<"z is not finite in log_Gamma."<<endl, abort ();

  const double x = real (z),y = imag (z);

  if ((z == rint (x)) && (x <= 0)) cout<<"z is negative integer in log_Gamma."<<endl, abort ();

  if (x > 0.0)
  {
    const complex<double> z_p_0p5 = z + 0.5, z_p_5p5 = z + 5.5;
    const double sqrt_2Pi = 2.5066282746310005;
    const double c[7] = {1.000000000190015,
			 7.618009172947146E+1,
			-8.650532032941677E+1,
			 2.401409824083091E+1,
			-1.231739572450155,
			 0.1208650973866179E-2,
			-0.5395239384953000E-5};
      
    complex<double> sum = c[0];
    for (int i = 1 ; i < 7 ; i++) sum += c[i]/(z + i);
    sum *= sqrt_2Pi;

    const complex<double> log_Gamma_z = log (sum) - log (z) + z_p_0p5*log (z_p_5p5) - z_p_5p5;

    return log_Gamma_z;
  }
  else if (y >= 0.0)
  {
    const int n = (x < rint (x)) ? (static_cast<int> (rint (x)) - 1) : (static_cast<int> (rint (x)));
    const double log_Pi = 1.1447298858494002;
    const complex<double> log_const(-M_LN2,M_PI_2),i_Pi(0.0,M_PI);
    const complex<double> eps = z - n,log_sin_Pi_z = (y > 110) ? (-i_Pi*z + log_const) : (log (sin (M_PI*eps)) - i_Pi*n);
    const complex<double> log_Gamma_z = log_Pi - log_sin_Pi_z - log_Gamma (1.0 - z);
    
    return log_Gamma_z;
  }
  else
    return conj (log_Gamma (conj (z)));
}



// Coulomb phase shift.
// --------------------
// It is given by the formula [Gamma[1+l+I.eta] - Gamma[1+l-I.eta]]/[2i].
// 0 is returned if 1+l+/-I.eta is a negative integer.
//
// Variables:
// ----------
// l : orbital angular momentum l.
// eta : Sommerfeld parameter.
// Ieta,one_over_two_I : i.eta,1/[2.i] .
// arg_plus,arg_minus : 1+l+i.eta, 1+l-i.eta.
// log_Gamma_plus,log_Gamma_minus : logs of Gamma[1+l+I.eta], Gamma[1+l-I.eta].
// sigma_l : returned result.

complex<double> sigma_l_calc (const complex<double> &l,const complex<double> &eta)
{
  const complex<double> Ieta(-imag (eta),real (eta)),one_over_two_I(0,-0.5);
  const complex<double> arg_plus = 1.0 + l + Ieta, arg_minus = 1.0 + l - Ieta;

  if ((rint (real (arg_plus)) == arg_plus) && (rint (real (arg_plus)) <= 0.0)) return 0.0;
  if ((rint (real (arg_minus)) == arg_minus) && (rint (real (arg_minus)) <= 0.0)) return 0.0;

  const complex<double> log_Gamma_plus = log_Gamma (arg_plus),log_Gamma_minus = log_Gamma (arg_minus);  
  const complex<double> sigma_l = (log_Gamma_plus - log_Gamma_minus)*one_over_two_I;

  return sigma_l;
}






// log of C(l,eta)
// ---------------
// It is given by the formula l*log[2] - eta.Pi/2 + (log[Gamma[1+l+I.eta]] + log[Gamma[1+l-I.eta]])/2.0 - log[Gamma[2l+2]].
// 0 is returned if 1+l+/-I.eta is a negative integer.
// 2l+2 should not be a negative integer : one has to use -l-1 instead of l in this case.
//
// Variables:
// ----------
// l : orbital angular momentum l.
// eta : Sommerfeld parameter.
// Ieta : i.eta .
// arg_plus,arg_minus : 1+l+i.eta, 1+l-i.eta.
// log_Gamma_plus,log_Gamma_minus,log_Gamma_2l_plus_2 : logs of Gamma[1+l+I.eta], Gamma[1+l-I.eta], Gamma[2l+2].
// log_Cl_eta : returned result.

complex<double> log_Cl_eta_calc (const complex<double> &l,const complex<double> &eta)
{
  const complex<double> Ieta(-imag (eta),real (eta));
  const complex<double> arg_plus = 1.0 + l + Ieta, arg_minus = 1.0 + l - Ieta; 

  if ((rint (real (arg_plus)) == arg_plus) && (rint (real (arg_plus)) <= 0.0)) return 0.0;
  if ((rint (real (arg_minus)) == arg_minus) && (rint (real (arg_minus)) <= 0.0)) return 0.0;

  const complex<double> log_Gamma_plus = log_Gamma (arg_plus),log_Gamma_minus = log_Gamma (arg_minus),log_Gamma_2l_plus_2 = log_Gamma (2.0*l + 2.0);
  const complex<double> log_Cl_eta = l*M_LN2 - M_PI_2*eta + 0.5*(log_Gamma_plus + log_Gamma_minus) - log_Gamma_2l_plus_2;

  return log_Cl_eta;
}



// Cut constant log for the asymptotic series.
// -------------------------------------------
// The asymptotic series and H[omega] behave differently near the negative real axis.
// Then, if one is in the bad quadrant of H[omega], one has to take into account the cut directly.
// One is in the bad quadrant of H[omega] if Re[z] < 0.0 and sign(Im[z]) = -omega.
// 
// H[omega] = [H[omega] from asymptotic function formula] + (1 - exp(2.i.Pi.(i.eta - l.omega))).[H[-omega] from asymptotic function formula]
//
//
// The cut constant log is then log [1 - exp(2.i.Pi.(i.eta - l.omega))].
// Its returned imaginary part is not necessarily in ]-Pi:Pi]
//
//
// Variables:
// ----------
// omega : 1 or -1.
// l : orbital angular momentum l.
// eta : Sommerfeld parameter.
// Ieta : i.eta
// l_int,Ieta_int : closest integers to Re[l],Re[i.eta]
// eps :  (Ieta - Ieta_int) - (l.omega - l_int.omega)
// two_I_Pi, two_I_Pi_eps : 2.i.Pi, 2.i.Pi.eps .
// log_cut_constant : returned result.

complex<double> log_cut_constant_AS_calc (const int omega,const complex<double> &l,const complex<double> &eta)
{
  const complex<double> Ieta(-imag (eta),real (eta));
  const double l_int = rint (real (l)), Ieta_int = rint (real (Ieta));
  const complex<double> eps = (Ieta - Ieta_int) - omega*(l - l_int);

  const complex<double> two_I_Pi(0,2.0*M_PI),two_I_Pi_eps = two_I_Pi*eps;

  if (real (two_I_Pi_eps) > -0.1)
  {
    const complex<double> log_cut_constant = log (expm1 (-two_I_Pi_eps)) + two_I_Pi_eps;

    return log_cut_constant;
  }
  else
  {
    const complex<double> log_cut_constant = log1p (-exp (two_I_Pi_eps));

    return log_cut_constant;
  }
}





// Cut constant log for continued fractions : H[omega] from H[omega, not corrected] case.
// --------------------------------------------------------------------------------------
// The continued fraction has no cut on the negative real axis, whereas H[omega] has one.
// Then, if one is in the bad quadrant of H[omega], one has to take into account the cut directly.
// One is in the bad quadrant of H[omega] if Re[z] < 0.0 and sign(Im[z]) = -omega.
// 
// H[omega] = H[omega, not corrected] - cut_constant.F .
//
// The cut constant is 2i.omega.norm.(exp (2.i.Pi.[l.omega - i.eta]) - 1), and one takes its log.
// The imaginary part of the log is not necessarily in ]-Pi:Pi].
// Norm is 1.0 for normalized wave functions, C(l,eta)^2 for unnormalized wave functions.
//
//
// Variables:
// ----------  
// is_it_normalized : true if one wants normalized functions, i.e. the standard normalization,
//                    false if one wants F -> F/C(l,eta) and H+/H-/G -> H+/H-/G.C(l,eta), to avoid overflows for |eta| >> 1 and |z| small.
// omega : 1 or -1.
// l : orbital angular momentum l.
// eta : Sommerfeld parameter.
// Ieta : i.eta .
// l_int,Ieta_int : closest integers to Re[l],Re[i.eta]
// eps : (l.omega - l_int.omega) - (Ieta - Ieta_int)
// log_norm : log[C(l,eta)^2] if is_it_normalized is false, 0.0 if it is true.
// two_I_Pi, two_I_Pi_eps : 2.i.Pi, 2.i.Pi.eps .
// log_two_I_omega : log[2.i.omega] = log[2] + i.omega.Pi/2 .
// log_cut_constant : returned result.

complex<double> log_cut_constant_CFa_calc (const bool is_it_normalized,const int omega,const complex<double> &l,const complex<double> &eta)
{
  const complex<double> Ieta(-imag (eta),real (eta));
  const double l_int = rint (real (l)), Ieta_int = rint (real (Ieta));
  const complex<double> eps = omega*(l - l_int) - (Ieta - Ieta_int);
  const complex<double> log_norm = (!is_it_normalized) ? (2.0*log_Cl_eta_calc (l,eta)) : (0.0);
  const complex<double> two_I_Pi(0,2.0*M_PI),two_I_Pi_eps = two_I_Pi*eps,log_two_I_omega(M_LN2,omega*M_PI_2);

  if (real (two_I_Pi_eps) < 0.1)
  {
    const complex<double> log_cut_constant = log_two_I_omega + log (expm1 (two_I_Pi_eps)) + log_norm;

    return log_cut_constant;
  }
  else
  {
    const complex<double> log_cut_constant = log_two_I_omega + log1p (-exp (-two_I_Pi_eps)) + two_I_Pi_eps + log_norm;

    return log_cut_constant; 
  }
}




// Cut constant log for continued fractions : H[omega] from H[-omega, not corrected] case.
// ---------------------------------------------------------------------------------------
// The continued fraction has no cut on the negative real axis, whereas H[-omega] has one.
// Then, if one is in the bad quadrant of H[-omega], one has to take into account the cut directly.
// One is in the bad quadrant of H[-omega] if Re[z] < 0.0 and sign(Im[z]) = omega.
// 
// H[omega] = H[-omega, not corrected] - cut_constant.F .
//
// The cut constant is 2i.omega.norm.exp (-2.i.Pi.[l.omega + i.eta]), and one takes its log.
// The returned imaginary part of the log is not necessarily in ]-Pi:Pi].
// Norm is 1.0 for normalized wave functions, C(l,eta)^2 for unnormalized wave functions.
//
//
// Variables:
// ----------
// is_it_normalized : true if one wants normalized functions, i.e. the standard normalization,
//                    false if one wants F -> F/C(l,eta) and H+/H-/G -> H+/H-/G.C(l,eta), to avoid overflows for |eta| >> 1 and |z| small.
// omega : 1 or -1.
// l : orbital angular momentum l.
// eta : Sommerfeld parameter = Coulomb_constant.Z.(2.mu/hbar^2)/(2k).
// Ieta : i.eta .
// l_int,Ieta_int : closest integers to Re[l],Re[i.eta]
// eps : (l.omega - l_int.omega) + (Ieta - Ieta_int)
// two_I_Pi : 2.i.Pi .
// log_norm : log[C(l,eta)^2] if is_it_normalized is false, 0.0 if it is true.
// log_two_I_omega : log[2.i.omega] = log[2] + i.omega.Pi/2 .
// log_cut_constant : returned result.

complex<double> log_cut_constant_CFb_calc (const bool is_it_normalized,const int omega,const complex<double> &l,const complex<double> &eta)
{
  const complex<double> Ieta(-imag (eta),real (eta));
  const double l_int = rint (real (l)), Ieta_int = rint (real (Ieta));
  const complex<double> eps = omega*(l - l_int) + (Ieta - Ieta_int);
  const complex<double> log_norm = (!is_it_normalized) ? (2.0*log_Cl_eta_calc (l,eta)) : (0.0);
  const complex<double> two_I_Pi(0,2.0*M_PI),log_two_I_omega(M_LN2,omega*M_PI_2),log_cut_constant = log_two_I_omega - two_I_Pi*eps + log_norm;

  return log_cut_constant;
}



















// Sin (chi) calculation
// ---------------------
// If 2l is integer, 0.0 is returned as chi is zero.
// If not, one calculates sin (chi) with chi = sigma(l,eta) - sigma(-l-1,eta) - (l+1/2).Pi .
// One uses the stable formula sin (chi) = -(2l+1).C(l,eta).C(-l-1,eta).
//
// Variables
// ---------
// l : orbital angular momentum l.
// eta : Sommerfeld parameter.
// sin_chi : sin (chi)

complex<double> sin_chi_calc (const complex<double> &l,const complex<double> &eta)
{
  if (rint (real (2.0*l)) == 2.0*l) return 0.0;

  const complex<double> sin_chi = -(2*l+1)*exp (log_Cl_eta_calc (l,eta) + log_Cl_eta_calc (-l-1,eta));
  
  return sin_chi;
}







// exp (i.omega.chi) calculation.
// ------------------------------
// One calculates exp (i.omega.chi), with chi = sigma(l,eta) - sigma(l,-eta) - (l+1/2).Pi .
// If 2l is integer, 1.0 is returned as chi is zero.
// If not, one first calculates sin (chi) with the previous routine.
// If |sin (chi)| > 0.5, chi obtained with the formula sigma(l,eta) - sigma(l,-eta) - (l+1/2).Pi is stable so exp[i.omega.chi] follows directly.
// If not, one uses exp[i.omega.chi] = cos (chi) + i.omega.sin (chi), with cos (chi) = sqrt [1 - sin (chi)*sin (chi)].sign[Re[cos (chi)]],
// with chi given by sigma(l,eta) - sigma(l,-eta) - (l+1/2).Pi .
//
// Variables
// ---------
// omega : 1 or -1
// l : orbital angular momentum l.
// eta : Sommerfeld parameter = Coulomb_constant.Z.(2.mu/hbar^2)/(2k).
// I_omega : i.omega
// sin_chi : sin (chi)
// chi : sigma(l,eta) - sigma(l,-eta) - (l+1/2).Pi . 
// cos_chi : sign[Re[cos (chi)]].sqrt[1 - [sin(chi)]^2]
// exp_I_omega_chi : exp[i.omega.chi], returned result.

complex<double> exp_I_omega_chi_calc (const int omega,const complex<double> &l,const complex<double> &eta)
{
  if (rint (real (2.0*l)) == 2.0*l) return 1.0;

  const complex<double> I_omega(0,omega),sin_chi = sin_chi_calc (l,eta);
  const complex<double> chi = sigma_l_calc (l,eta) - sigma_l_calc (-l-1,eta) - (l+0.5)*M_PI;

  if (abs (sin_chi) > 0.5)
  {
    const complex<double> exp_I_omega_chi = exp (I_omega*chi);

    return exp_I_omega_chi;
  }
  else
  {
    const complex<double> cos_chi = SIGN (real (cos (chi)))*sqrt (1.0 - sin_chi*sin_chi),exp_I_omega_chi = cos_chi + I_omega*sin_chi;

    return exp_I_omega_chi;
  }
}


==> cwfcomp.H <==
// Direct integration of the Coulomb equation
// ------------------------------------------
// One uses the Burlisch-Stoer-Henrici method, where one integrates on different meshes
// with the Henrici method, and then uses the Richardson method to get the final result by extrapolation.
// Numerical Recipes, Chap. 16.4 .

class ODE_integration
{
public:
  ODE_integration (const complex<double> &l_1,
		   const complex<double> &two_eta_1)
    : l (l_1), ll_plus_one (l_1*(l_1+1.0)), two_eta (two_eta_1)
    {
      for (int n = 0 ; n < 8 ; n++)
	for (int i = 0 ; i < n ; i++)
	{
	  interpolation_term_tab[n][i] = 1.0;

	  for (int j = 0 ; j < n ; j++)
	    if (i != j)
	      interpolation_term_tab[n][i] *= (i+1.0)/(i-j);
	}

      for (unsigned int k = 0 ; k < 8 ; k++) m_tab[k] = 2*(k+1);
      for (unsigned int k = 0 ; k < 8 ; k++) one_over_m_tab[k] = 1.0/static_cast<double> (m_tab[k]);
    }

  void operator() (const complex<double> &r0,const complex<double> &u0,const complex<double> &du0,
		   const complex<double> &r,complex<double> &u,complex<double> &du) const;

  private:
  complex<double> extrapolation_in_zero (const unsigned int n,const complex<double> *f) const;
  complex<double> F_r_u (const complex<double> &r,const complex<double> &u) const;
  void integration_Henrici (const unsigned int m,const complex<double> &h,
			    const complex<double> &r0,const complex<double> &u0,const complex<double> &du0,
			    const complex<double> &r,complex<double> &u,complex<double> &du) const;
  
  const complex<double> l,ll_plus_one;  // angular momentum,l(l+1).
  const complex<double> two_eta;        // 2.eta, with eta the Sommerfeld parameter.

  unsigned int m_tab[8];                                 // integers used in the extrapolation method.
  double one_over_m_tab[8],interpolation_term_tab[8][8]; // doubles used in the extrapolation method.
};



// Extrapolation in h=0 of a table of function values h close to h=0
// -----------------------------------------------------------------
//
// Variables:
// ----------
// n : number of points of the function f near h=0.
// T : table containing the points f[h(0)]...f[h(n-1)] close to h=0.
// f_in_zero : extrapolated value of the points f[h(0)]...f[h(n-1)] in h=0.

 
complex<double> ODE_integration::extrapolation_in_zero (const unsigned int n,const complex<double> T[]) const
{  
  complex<double> f_in_zero = 0.0;

  for (unsigned int i = 0 ; i < n ; i++)
    f_in_zero += interpolation_term_tab[n][i]*T[i];

  return f_in_zero;
}



// Calculation of F(z,u(z)) in u''(z) = F(z,u(z))  
// ----------------------------------------------
//
// F(z,u(z))=(l(l+1)/(z^2) + 2.eta/z - 1).u(z), 
//
// Variables:
// ----------
// z : parameter of the wave function.
// u : discretized wave function in z.
// one_over_z : 1.0/z

complex<double> ODE_integration::F_r_u (const complex<double> &z,const complex<double> &u) const
{
  if (l == 0) return (two_eta/z - 1.0)*u;

  const complex<double> one_over_z = 1.0/z;

  return ((ll_plus_one*one_over_z + two_eta)*one_over_z - 1.0)*u;
}



// Integration with discretization of u''(r)=F(r,u(r)) with the Henrici method.
// ----------------------------------------------------------------------------
//
// See Numerical Recipes for the method.
//
// Initials conditions : r0,u(r0),du/dr(r0).
// Obtained functions : r,u(r),du/dr(r).
//
// Variables:
// ----------
// m : number of intervals between r0 and r
// h : integration step (r-r0)/m .
// r0,u0,du0 : r0,u(r0),du/dr(r0).
// r,u,du : r,u(r),du/dr(r).
// h_square : h*h
// half_h = 0.5*h
// delta : value used in the Henrici method.

void ODE_integration::integration_Henrici (const unsigned int m,const complex<double> &h,
					   const complex<double> &r0,const complex<double> &u0,const complex<double> &du0,
					   const complex<double> &r,complex<double> &u,complex<double> &du) const
{
  const complex<double> h_square = h*h,half_h = 0.5*h;

  complex<double> delta = h*(du0 + half_h*F_r_u (r0,u0));
  u = u0 + delta;

  for (unsigned int i = 1 ; i < m ; i++)
  {
    delta += h_square*F_r_u (r0 + i*h,u);
    u += delta;
  }
  
  du = delta/h + half_h*F_r_u (r,u);
}










// Integration of u''(r) = F(r,u(r)) with the Bulirsch-Stoer-Henrici method.
// -------------------------------------------------------------------------
//
// Initials conditions : r0,u0=u(r0),du0=du/dr(r0)
// Obtained functions : r,u=u(r),du=du/dr(r)
//
// See Numerical Recipes for the method.
//
// Variables:
// ---------- 
// r0,u0,du0 : r0,u(r0),du/dr(r0).
// r,u,du : r,u(r),du/dr(r).
// H,r_debut,r_end,u_debut,du_debut : length of an integration interval, debut and end of the integration interval, u(r_debut), u'(r_debut).
//                                    H is equal to r-r0 at the beginning and is divided by 2 each time the extrapolation fails with 16 sub-intervals 
//                                    between r_debut and r_end. If H = [r-r0]/N, with N=2,4,8,16,...,
//                                    the integration intervals are [r_debut = r0:r_end = r0+H], ..., [r_debut = r0+(N-1).H,r_end = r].
// u_end,du_end,k : tables of u(r_end) and u'(r_end) values calculated with the Henrici method with 2,4,6,...,2(k+1) sub-intervals between r_debut and r_end,
//                  with 0 <= k <= 7.
// H_over_m_tab : H/m for m=2,4,6,...,16.
// inf_norm_half_H : |H/2|oo. It is used to know if r = r_debut up to numerical accuracy, as one has |r-r_debut|oo <= |H/2|oo for this case only.
// u_extrapolated,u_extrapolated_next : values of u extrapolated from the points of the table u_end with k and k->k+1 points, k >= 2.
// test : test to know if the method worked, i.e., |u_extrapolated/u_extrapolated_next - 1|oo < precision.
// du_extrapolated_next : value of u'(r_end) extrapolated from k points of the table du_end, k >= 3.
// r_debut_plus_H : r_debut+H. r_debut+H at the end of integration is not necessarily r because of numerical cancellations.
//                             In this case, r_end must be put equal to r.

void ODE_integration::operator() (const complex<double> &r0,const complex<double> &u0,const complex<double> &du0,
				  const complex<double> &r,complex<double> &u,complex<double> &du) const
{
  if (r == r0) {u = u0; du = du0; return;}

  complex<double> r_debut = r0,u_debut = u0,du_debut = du0,H = r-r0,u_end[8],du_end[8],u_extrapolated_next,du_extrapolated_next;
  double test = 1.0;

  while (test > precision)
  {
    complex<double> H_over_m_tab[8];
    for (unsigned int k = 0 ; k < 8 ; k++) H_over_m_tab[k] = H*one_over_m_tab[k];
    const double inf_norm_half_H = inf_norm (H_over_m_tab[0]);

    while (inf_norm (r_debut - r) > inf_norm_half_H)
    {
      const complex<double> r_debut_plus_H = r_debut + H, r_end = (inf_norm (r - r_debut_plus_H) > inf_norm_half_H) ? (r_debut_plus_H) : (r);

      integration_Henrici (2,H_over_m_tab[0],r_debut,u_debut,du_debut,r_end,u_end[0],du_end[0]);
      integration_Henrici (4,H_over_m_tab[1],r_debut,u_debut,du_debut,r_end,u_end[1],du_end[1]);
      complex<double> u_extrapolated = extrapolation_in_zero (2,u_end); 

      unsigned int k = 2; 
      do
      {
	integration_Henrici (m_tab[k],H_over_m_tab[k],r_debut,u_debut,du_debut,r_end,u_end[k],du_end[k]);
	u_extrapolated_next = extrapolation_in_zero (++k,u_end);
	test = inf_norm (u_extrapolated/u_extrapolated_next - 1.0);
	u_extrapolated = u_extrapolated_next;
      }
      while ((test > precision) && (k < 7));

      r_debut += H;
      u_debut = u_extrapolated_next;
      du_debut = du_extrapolated_next = extrapolation_in_zero (k,du_end);
    }

    H *= 0.5;
    r_debut = r0;
    u_debut = u0;
    du_debut = du0;
  }

  u = u_extrapolated_next;
  du = du_extrapolated_next;
}











// Class to calculate the Coulomb wave functions
// ---------------------------------------------

class Coulomb_wave_functions
{
public:

  // Constructor.
  // ------------
  // Constants are defined in the constructor, 
  // plus a pointer to class ODE_integration, ODE_ptr, to integrate numerically the regular Coulomb wave function.
  // 
  // Variables:
  // ----------
  // is_it_normalized_c : true if one wants normalized functions, i.e. the standard normalization,
  //                      false if one wants F -> F/C(l,eta) and H+/H-/G -> H+/H-/G.C(l,eta), to avoid overflows for |eta| >> 1 and |z| small.
  // l_c : orbital angular momentum.
  // eta_c : Sommerfeld parameter.

  Coulomb_wave_functions (const bool is_it_normalized_c,const complex<double> &l_c,const complex<double> &eta_c)
    : l (l_c),
      is_it_normalized (is_it_normalized_c),
      eta (eta_c), 
      neg_int_omega_one ((rint (real (l_c + complex<double> (-imag (eta_c),real (eta_c)))) == l_c + complex<double> (-imag (eta_c),real (eta_c))) && 
			 (rint (real (1 + l_c + complex<double> (-imag (eta_c),real (eta_c)))) <= 0.0)),
      neg_int_omega_minus_one ((rint (real (l_c - complex<double> (-imag (eta_c),real (eta_c)))) == l_c - complex<double> (-imag (eta_c),real (eta_c))) && 
			       (rint (real (1 + l_c - complex<double> (-imag (eta_c),real (eta_c)))) <= 0.0)),
      sigma_l (sigma_l_calc (l_c,eta_c)),
      log_Cl_eta (log_Cl_eta_calc (l_c,eta_c)),
      Cl_eta (exp (log_Cl_eta_calc (l_c,eta_c))),
      exp_I_chi (exp_I_omega_chi_calc (1,l_c,eta_c)),
      exp_minus_I_chi (exp_I_omega_chi_calc (-1,l_c,eta_c)),
      one_over_sin_chi (1.0/sin_chi_calc (l_c,eta_c)),
      log_cut_constant_CFa_plus (log_cut_constant_CFa_calc (is_it_normalized_c,1,l_c,eta_c)),
      log_cut_constant_CFa_minus (log_cut_constant_CFa_calc (is_it_normalized_c,-1,l_c,eta_c)),
      cut_constant_CFa_plus (exp (log_cut_constant_CFa_calc (is_it_normalized_c,1,l_c,eta_c))),
      cut_constant_CFa_minus (exp (log_cut_constant_CFa_calc (is_it_normalized_c,-1,l_c,eta_c))),
      log_cut_constant_CFb_plus (log_cut_constant_CFb_calc (is_it_normalized_c,1,l_c,eta_c)),
      log_cut_constant_CFb_minus (log_cut_constant_CFb_calc (is_it_normalized_c,-1,l_c,eta_c)),
      log_cut_constant_AS_plus (log_cut_constant_AS_calc (1,l_c,eta_c)),
      log_cut_constant_AS_minus (log_cut_constant_AS_calc (-1,l_c,eta_c)),
      cut_constant_CFb_plus (exp (log_cut_constant_CFb_calc (is_it_normalized_c,1,l_c,eta_c))),
      cut_constant_CFb_minus (exp (log_cut_constant_CFb_calc (is_it_normalized_c,-1,l_c,eta_c))),
      log_sym_constant_arg_neg ((is_it_normalized_c) ? (-M_PI*(eta_c+(l_c+1)*complex<double> (0.0,1.0))) : (-M_PI*(l_c+1)*complex<double> (0.0,1.0))),
      log_sym_constant_arg_pos ((is_it_normalized_c) ? (-M_PI*(eta_c-(l_c+1)*complex<double> (0.0,1.0))) : (M_PI*(l_c+1)*complex<double> (0.0,1.0))),
      sym_constant_arg_neg ((is_it_normalized_c) ? (exp (-M_PI*(eta_c+(l_c+1)*complex<double> (0.0,1.0)))) : (exp (-M_PI*(l_c+1)*complex<double> (0.0,1.0)))),
      sym_constant_arg_pos ((is_it_normalized_c) ? (exp (-M_PI*(eta_c-(l_c+1)*complex<double> (0.0,1.0)))) : (exp (M_PI*(l_c+1)*complex<double> (0.0,1.0)))), 
      turning_point (max (1.0,abs (eta_c) + sqrt (abs (l_c*(l_c+1.0)) + abs (eta_c*eta_c)))),
      is_H_dir_int_naive (false),cwf_real_ptr (0),cwf_real_eta_plus_ptr (0),cwf_real_eta_minus_ptr (0),cwf_real_l_plus_ptr (0),cwf_real_l_minus_ptr (0),
      cwf_minus_eta_ptr (0),cwf_lp_ptr (0),prec_first_order_expansion (0.1*sqrt_precision)
  {
    ODE_ptr = new class ODE_integration (l,2.0*eta);

    debut = 0.0;

    if (real (l) >= 0.0)
    {
      F_debut = 0.0;
      dF_debut = (l == 0) ? ((is_it_normalized) ? (Cl_eta) : (1.0)) : (0.0);
    }
  }

  ~Coulomb_wave_functions (void)
  {
    delete cwf_real_ptr;

    delete cwf_real_l_plus_ptr;
    delete cwf_real_l_minus_ptr;

    delete cwf_real_eta_plus_ptr;
    delete cwf_real_eta_minus_ptr;

    delete cwf_minus_eta_ptr;
    delete cwf_lp_ptr;

    delete ODE_ptr;
  }

  void F_dF_init (const complex<double> &z,const complex<double> &F,const complex<double> &dF);

  void F_dF (const complex<double> &z,complex<double> &F,complex<double> &dF); 
  void G_dG (const complex<double> &z,complex<double> &G,complex<double> &dG);
  void H_dH (const int omega,const complex<double> &z,complex<double> &H,complex<double> &dH);
  void H_dH_scaled (const int omega,const complex<double> &z,complex<double> &H,complex<double> &dH);

  const complex<double> l,eta; // Angular momentum and Sommerfeld parameter.

  const bool is_it_normalized;
  // true if F(z) ~ C(l,eta).z^{l+1} in 0, false if F(z) ~ z^{l+1} in 0.

private:

  void asymptotic_series (const int omega,const complex<double> &one_over_z,complex<double> sum[],complex<double> dsum[],bool &is_it_successful);

  complex<double> continued_fraction_f (const complex<double> &z,const int omega);
  complex<double> continued_fraction_h (const complex<double> &z,const int omega);

  void F_dF_power_series (const complex<double> &z,complex<double> &F,complex<double> &dF);

  void asymptotic_expansion_F_dF (const complex<double> &z,complex<double> &F,complex<double> &dF,bool &is_it_successful);
  void asymptotic_expansion_H_dH_scaled (const int omega,const complex<double> &one_over_z,
					 complex<double> &H_scaled,complex<double> &dH_scaled,bool &is_it_successful);

  void F_dF_direct_integration (const complex<double> &z,complex<double> &F,complex<double> &dF,bool &is_it_successful);
  void H_dH_direct_integration (const int omega,const complex<double> &z,complex<double> &H,complex<double> &dH);

  void partial_derivatives (const bool is_it_regular,const bool is_it_eta,const double x,double &d_chi_Bx,double &d_chi_dBx);
  void first_order_expansions (const bool is_it_regular,const complex<double> &z,complex<double> &B,complex<double> &dB);
  void H_dH_from_first_order_expansions (const int omega,const complex<double> &z,complex<double> &H,complex<double> &dH);

  void H_dH_with_F_dF_and_CF (const int omega,const complex<double> &z,complex<double> &H,complex<double> &dH);
  void H_dH_with_expansion (const int omega,const complex<double> &z,complex<double> &H,complex<double> &dH,bool &is_it_successful);

  void F_dF_with_symmetry_relations (const complex<double> &z,complex<double> &F,complex<double> &dF);

  const bool neg_int_omega_one,neg_int_omega_minus_one;
  // neg_int_omega_one : true if 1+l+i.eta is negative integer, false if not.
  // neg_int_omega_minus_one : true if 1+l-i.eta is negative integer, false if not.

  const complex<double> log_Cl_eta,Cl_eta,sigma_l; // log[C(l,eta)], C(l,eta), sigma(l,eta)

  const complex<double> cut_constant_CFa_plus,cut_constant_CFa_minus,cut_constant_CFb_plus,cut_constant_CFb_minus;
  const complex<double> log_cut_constant_CFa_plus,log_cut_constant_CFa_minus,log_cut_constant_CFb_plus,log_cut_constant_CFb_minus;
  const complex<double> log_cut_constant_AS_plus,log_cut_constant_AS_minus;
  // cut constants and their logs for continued fractions (CFa and CFb) and asymptotic series (AS).
  // plus,minus is for omega = 1 or -1.
  // See functions log_cut_constant_AS_calc, log_cut_constant_CFa_calc and log_cut_constant_CFb_calc.

  const complex<double> exp_I_chi,exp_minus_I_chi,one_over_sin_chi; 
  // exp (i.chi), exp (-i.chi), 1/sin (chi) with chi = sigma(l,eta) - sigma(-l-1,eta) - (l+1/2).Pi .
  // They are used to calculate H+/H- from F(l,eta,z) and F(-l-1,eta,z) if |Im[l]| >= 1 and |z| <= 1 .

  const complex<double> sym_constant_arg_neg,sym_constant_arg_pos,log_sym_constant_arg_neg,log_sym_constant_arg_pos;
  // Multiplicative constants and their logs used in the following reflection formulas : 
  // F(l,eta,z) = -F(l,-eta,-z).exp[-Pi.(eta-i.l)] if arg (z) > 0 and is_it_normalized is true, so sym_constant_arg_pos = -exp[-Pi.(eta-i.l)],
  // F(l,eta,z) = -F(l,-eta,-z).exp[-Pi.(eta+i.l)] if arg (z) <= 0 and is_it_normalized is true, so sym_constant_arg_neg = -exp[-Pi.(eta-i.l)],
  // F(l,eta,z) = -F(l,-eta,-z).exp[i.Pi.l)] if arg (z) > 0 and is_it_normalized is false, so sym_constant_arg_pos = -exp[i.Pi.l)],
  // F(l,eta,z) = -F(l,-eta,-z).exp[-i.Pi.l)] if arg (z) <= 0 and is_it_normalized is false, so sym_constant_arg_neg = -exp[-i.Pi.l)].

  const double turning_point,prec_first_order_expansion; // turning_point : max (1,||eta| + sqrt[|l(l+1)| + |eta|^2]|).
                                                         // prec_first_order_expansion : 0.1*sqrt_precision. It is the precision used for first_order_expansions.

  bool is_H_dir_int_naive; // true if one integrates H+/H- forward without considering |H+/H-|, false if not. It is false except in continued_fraction_h.

  complex<double> debut,F_debut,dF_debut;
  // Coulomb wave functions and derivative at z = debut.
  // It is used to integrate the Coulomb wave function faster, 
  // as debut is usually close to the argument of the Coulomb wave function so that the integration is quicker and more stable.

  class ODE_integration *ODE_ptr;  // pointer to class ODE_integration to integrate numerically the Coulomb equation.

  class Coulomb_wave_functions *cwf_real_ptr,*cwf_real_l_plus_ptr,*cwf_real_l_minus_ptr,*cwf_real_eta_plus_ptr,*cwf_real_eta_minus_ptr;
  // pointers to classes Coulomb_wave_functions of parameters (l_r,eta_r) (one has eta_r = Re[eta], eta_i = Im[eta], l_r = Re[l] and l_i = Im[l]), 
  // (l_r +/- epsilon[l],eta_r) and (l_r,eta_r +/- epsilon[eta]).
  // They are first put to zero and allocated in the program when they are needed.
  // They are used for the first order expansion method when |l_i| << 1, |eta_i| << 1 and |Im[z]| << Re[z] with Re[z] > 0.

  class Coulomb_wave_functions *cwf_minus_eta_ptr,*cwf_lp_ptr;
  // pointers to classes Coulomb_wave_functions of parameters (l,-eta), (lp = -l-1,eta) and (l_r +/- precision,eta).
  // They are first put to zero and allocated in the program when they are needed.
  // They are used for symmetry relations : F(l,eta,z) \propto F(l,-eta,-z) and h[omega](l,eta,z) = -h[omega](l,-eta,-z)
  // and to calculate H+/H- from F(l,eta,z) and F(lp,eta,z) if |Im[l]| >= 1 and |z| <= 1.
};




==> cwfcomp.cpp <==
#include "cwfcomp.H"

// Calculation of h(omega) = H(omega)'/H(omega) with a continued fraction.
// -----------------------------------------------------------------------
// One calculates the ratio h = H'/H with the continued fraction of the associated hypergeometric confluent function.
// One uses Lentz's method.
// One has : h = [b[0] + a[1]/b[1]+ a[2]/b[2]+ ... a[n]/b[n]+ ...].i.omega/z with :
// b[0] = z - eta, a[n] = (1 + l + i.omega + n-1).(i.omega.eta - l + n-1), b[n] = 2[z - eta] + i.omega.n .
//
// If the number of iterations reaches 100000 and |z| > 0.5, the convergence is too slow. One is probably very close to the imaginary axis.
// If l=0 and |z| <= 0.5, the direct integration is still done as it is stable.
// If 1+l+/-i.eta is negative integer, it has to be done otherwise it is too long even if |z| is not exceedingly small.
// One first considers Re[z] >= 0.
// One takes the starting point z0 = 2 + i.(Im[z] + 2.sign[Im[z]]) (0.6 + i.sign[Re[z]].0.6.sign[Im[z]] if |z| <= 0.5).
// Then, one calculates H[omega],H[omega]' at the starting point, and one integrates numerically H[omega] until z.
// h(omega)(z) is then H[omega](z)'/H[omega](z).
// If Re[z] < 0, one calculates H[-omega],H[-omega]' with l, eta -> -eta, and z -> -z.
// One uses the Coulomb wave functions class cwf_minus_eta_ptr defined with l and -eta. 
// The ratio h(omega,l,eta,z) is then equal to -h(-omega,l,-eta,-z).
// To avoid infinite loops, continued_fraction_h must not be used in this integration. So, the starting point is chosen so |H[+/-]| is very likely
// to increase in modulus. Then, one always integrates forward. Forward integration is enforced putting
// is_H_dir_int_naive to true. It is put to false again at the end of the calculation.
//
// Variables:
// ----------
// z : variable of the Coulomb wave function.
// omega : 1 for the outgoing wave function ratio H+'/H+, -1 for the incoming wave function ratio H-'/H-.
// large,small : 1E50,1E-50. They are used in the case of vanishing denominators or numerators.
// I_omega,I_omega_eta,two_I_omega,z_minus_eta,two_z_minus_eta : i.omega,i.omega.eta, 2.i.omega, z-eta, 2(z-eta).
// a,c : 1 + l + i.omega.eta, i.omega.eta - l.
// b0,Cn,Dn,an,bn,Delta_n : variables used in the Lentz method.
// n,nm1 : index of a[n] and b[n], n-1 
// bn_plus_an_Dn : bn + an.Dn. Dn = 1/[bn + an.Dn] or 1E50 if bn + an.Dn is zero.
// bn_plus_an_over_Cn : bn + an/Cn. Cn = bn + an/Dn or 1E-50 if bn + an/Dn is zero.
// hn : value of the continuous fraction during the iteration process.
// test : test of convergence of hn.
// cwf : reference to *this if Re[z] >= 0, reference to cwf_minus_eta_ptr if Re[z] < 0
//       cwf_minus_eta_ptr is allocated first if it is zero, in the case of Re[z] < 0 .
//       It is used to integrate the Coulomb wave functions with l,eta for Re[z] >= 0 or l,-eta for Re[z] < 0. 
// z00 : 2 + i.sign[Re[z]].(Im[z] + 2.sign[Im[z]]).
// z01 : 0.6 + i.0.6.sign[Re[z]].sign[Im[z]].
// abs_z : |z|
// z_start,F_start,dF_start : starting point of the direct integration, F(l,+/-eta,z_start),F'(l,+/-eta,z_start) 
// H,dH : Coulomb wave function and derivative in l,eta,omega,z if Re[z] > 0, in l,-eta,-omega,-z if Re[z] < 0.
// h : value of H(omega)'/H(omega).
// debut_cwf,F_debut_cwf,dF_debut_cwf : values stored in cwf put back in cwf at the end of direct integration as they change values.

complex<double> Coulomb_wave_functions::continued_fraction_h (const complex<double> &z,const int omega)
{ 
  const double small = 1E-50,large = 1E50,abs_z = abs (z);
  const complex<double> I_omega(0.0,omega),two_I_omega(0.0,2.0*omega),I_omega_eta = I_omega*eta;
  const complex<double> a = I_omega_eta + l + 1.0,c = I_omega_eta - l,z_minus_eta = z - eta,two_z_minus_eta = 2.0*z_minus_eta;

  complex<double> b0 = z_minus_eta,hn = (b0 != 0.0) ? (b0) : (1E-50), Cn = hn, Dn = 0.0;
  int n = 1;
  double test;
  do
  {
    const int nm1 = n-1;
    const complex<double> an = (a + nm1)*(c + nm1),bn = two_z_minus_eta + n*two_I_omega,bn_plus_an_Dn = bn + an*Dn,bn_plus_an_over_Cn = bn + an/Cn;

    Dn = (bn_plus_an_Dn != 0.0) ? (1.0/bn_plus_an_Dn) : (large);
    Cn = (bn_plus_an_over_Cn != 0.0) ? (bn_plus_an_over_Cn) : (small);

    const complex<double> Delta_n = Dn*Cn;
    hn *= Delta_n;
    test = inf_norm (1.0 - Delta_n);
     
    if ((n++ > 100000) && ((l == 0.0) || (abs_z > 0.5) || neg_int_omega_one || neg_int_omega_minus_one))
    {
      if ((real (z) < 0.0) && (cwf_minus_eta_ptr == 0)) cwf_minus_eta_ptr = new class Coulomb_wave_functions (is_it_normalized,l,-eta);
      class Coulomb_wave_functions &cwf = (real (z) < 0.0) ? (*cwf_minus_eta_ptr) : (*this);

      const complex<double> z00(2.0,SIGN (real (z))*(imag (z) + 2.0*SIGN (imag (z)))),z01(0.6,0.6*SIGN (real (z))*SIGN (imag (z)));
      const complex<double> z_start = (abs_z > 0.5) ? (z00) : (z01),debut_cwf = cwf.debut,F_debut_cwf = cwf.F_debut,dF_debut_cwf = cwf.dF_debut;
      complex<double> F_start,dF_start,H,dH;
      cwf.F_dF (z_start,F_start,dF_start);
      cwf.is_H_dir_int_naive = true, cwf.H_dH_direct_integration (SIGN (real (z))*omega,SIGN (real (z))*z,H,dH), cwf.is_H_dir_int_naive = false;
      cwf.debut = debut_cwf, cwf.F_debut = F_debut_cwf, cwf.dF_debut = dF_debut_cwf;
      return (SIGN (real (z))*dH/H);
    }
  }
  while (test > 1E-15);

  const complex<double> h = hn*I_omega/z;
  return h;
}










// Calculation of H(omega) and dH(omega)/dz (scaled) with asymptotic series
// ------------------------------------------------------------------------
// H[omega](z) = exp[i.omega.[z - eta.log[2z] - l.Pi/2 + sigma(l,eta)]].S[omega](z) for Re[z] >= 0.
// H[omega]'(z) = exp[i.omega.[z - eta.log[2z] - l.Pi/2 + sigma(l,eta)]].[S[omega]'(z) + i.omega.(1 - eta/z).S[omega](z)] for Re[z] >= 0.
//
// S[omega](z) is the asymptotic series and S[omega]'(z) its derivative calculated in asymptotic_series.
// If they did not converge, one leaves the routine.
//
// The negative cut is taken into account if log [cut_constant_AS] is finite, i.e. cut_constant_AS is not exactly zero : 
//
// If Re[z] < 0.0 and omega.Im[z] < 0.0 :
// --------------------------------------
// H[omega] = H[omega][ASd] + cut_constant_AS_plus.H[-omega][ASd].
// H[omega][ASd] is given by directly by the asymptotic series.
// H[-omega][ASd] is given by the asymptotic series, which gives the good result H[-omega] in this case as one is not in its bad quadrant.
//
// The function is scaled, so one returns : H[omega](z).exp[-i.omega.[z - eta.log[2z]]] and H[omega]'(z).exp[-i.omega.[z - eta.log[2z]]] .
//
// In the case of overflows or underflows, one uses logs.
//
//
// Variables :
// -----------
// omega : 1 if one calculates H+(z) and H+'(z), -1 if one calculates H-(z) and H-'(z).
// one_over_z : 1/z.
// z : variable of the Coulomb wave function.
// H_scaled,dH_scaled : H[omega](z).exp(-i.omega.[z - eta.log[2z]]) and H[omega]'(z).exp(-iomega.[z - eta.log[2z]]).
// is_it_successful : true if the asymptotic expansions converged, false it not
// sum,dsum : {S[omega](z),S[-omega](z)} and {S[omega]'(z),S[-omega]'(z)}
// I_omega,two_I_omega : i.omega, 2i.omega.
// I_omega_one_minus_eta_over_z : i.omega.(1 - eta/z).
// phase_shift : i.omega.[-l.Pi/2 + sigma(l,eta)]
// exp_phase_shift : exp (i.omega.(-l.Pi/2 + sigma(l,eta))).
// log_cut_constant_AS : log_cut_constant_AS_plus if omega = 1, log_cut_constant_AS_minus if omega =-1.
//                       If log_cut_constant_AS is not finite (i.e. cut_constant_AS = 0 if it is defined), there is no branch cut to consider.
// factor : exp (log_cut_constant_AS - 2.i.omega.(z - eta.log(2z)) - phase_shift).

void Coulomb_wave_functions::asymptotic_expansion_H_dH_scaled (const int omega,const complex<double> &one_over_z,
							       complex<double> &H_scaled,complex<double> &dH_scaled,bool &is_it_successful)
{  
  complex<double> sum[2],dsum[2];

  asymptotic_series (omega,one_over_z,sum,dsum,is_it_successful);
  if (!is_it_successful) return;

  const complex<double> I_omega(0,omega),two_I_omega(0,2*omega),I_omega_one_minus_eta_over_z = I_omega*(1.0 - eta*one_over_z);

  const complex<double> phase_shift = I_omega*(sigma_l - l*M_PI_2),exp_phase_shift = exp (phase_shift);

  H_scaled = sum[0]*exp_phase_shift;
  dH_scaled = (dsum[0] + sum[0]*I_omega_one_minus_eta_over_z)*exp_phase_shift;

  const complex<double> log_cut_constant_AS = (omega == 1) ? (log_cut_constant_AS_plus) : (log_cut_constant_AS_minus);

  if (one_over_z != 0.0)
  {
    const complex<double> z = 1.0/one_over_z;
 
    if (isfinite (log_cut_constant_AS) && (real (z) < 0.0) && (SIGN (imag (z)) == -omega))
    {
      const complex<double> factor = exp (-two_I_omega*(z - eta*(M_LN2 + log (z))) - phase_shift + log_cut_constant_AS);

      H_scaled += sum[1]*factor;
      dH_scaled += (dsum[1] - sum[1]*I_omega_one_minus_eta_over_z)*factor;
    }
  }

  if (!is_it_normalized)
  {
    if ((Cl_eta == 0.0) || (!isfinite (Cl_eta))) 
      H_scaled = exp (log_Cl_eta + log (H_scaled)),dH_scaled = exp (log_Cl_eta + log (dH_scaled));
    else 
      H_scaled *= Cl_eta,dH_scaled *= Cl_eta;
  }
}






// Calculation of H[omega](z) and H[omega]'(z) by direct integration.
// ------------------------------------------------------------------
// To calculate H[omega](z) and H'[omega](z), one integrates numerically H[omega]''(z) = [l(l+1)/z^2 + 2.eta/z - 1].H[omega](z)
// starting from debut,H_debut = H[omega](debut) and dH_debut = H'[omega](debut).
// There is no branch cut problem as Re[z] >= 0.
// The starting point comes for the regular function from the stored values debut, F_debut and dF_debut.
// If debut = 0, one puts debut = debut_omega = z/|2z| and calculates F(debut) and F'(debut) with power series.
// Then, the starting point {debut_omega,H[omega](debut),H'[omega](debut)} is calculated 
// from {debut,F(debut),F'(debut)} and the continued fraction h[omega](debut).
// The first order expansions method is used if one is very close to the real axes of l,eta and z (Re[z] > 0).
// The step of the integration is (z - debut)/N_num, with N_num = [|z - debut|/min (0.1,10.turning_point)] + 1.
// The value of min (0.1,10/turning_point) gives a smaller step when turning_point increases, 
// as calculations become there more difficult as |H[omega]| typically varies faster in this case.
// The intermediates points are called z_aft. They go from debut to z, 
// and (debut_omega,H_debut,dH_debut) is put to {z_aft,H[omega](z_aft),H'[omega](z_aft)} at each step.
// If |H[omega]| increases along the path, the integration is stable.
// If is_H_dir_int_naive is true, one has to integrate forward, as this integration is used to calculate the continued fraction.
// If not, and if |H[omega]| decreases, 
// one integrates backwards from z_aft to debut_omega with the knowledge of h[omega](z_aft) = H'[omega](z_aft)/H[omega](z_aft).
// H'[omega](z_aft)/H[omega](z_aft) is given by the continued fraction formula.
// One then obtains by direct integration C.H[omega](debut) and C.H'[omega](debut).
// Knowing H_debut, one deduces H[omega](z) = 1/C and H'[omega](z) = f(z_aft).H[omega](z).
// Increase or decrease is known using the Taylor expansion of H[omega] near debut_omega in z up to second order.
//
// If H(z_aft) is not finite, one stops the integration.
//
// Variables
// ---------
// omega : 1 for H+,H+', -1 for H-,H-'.
// z : variable of the Coulomb wave function.
// H,dH : wave function H[omega] and derivative H'[omega] to calculate.
// x,y,l_r,l_i,eta_r,eta_i : Re[z], Im[z], Re[l], Im[l], Re[eta], Im[eta].
// debut_omega, H_debut,dH_debut : starting point or the integration. debut_omega = debut at the beginning.
// ODE : reference to pointer ODE_ptr, which performs direct integration from one point to another.
// step_abs : length of the integration step from z to debut. It is min (0.1,10/turning_point)
// N_num : number of integrations to do from debut to z. It is |z - debut|/step_abs + 1.
// step_num : complex step from debut to z. It is (z - debut)/N_num .
// ll_plus_one,two_eta : l(l+1), 2.eta. They are used in the Taylor expansion test.
// z_aft : next point in which H[omega] is calculated by direct integration . It is z - i*step_num, with i from N_num-1 to 0.
// one_over_debut,log_H_debut_der,d2H_debut_over_H_debut: 1/debut, H'[omega](debut)/H[omega](debut), H[omega]''(debut)/H[omega](debut). 
//                                                        They are used in the Taylor expansion test. 
// h : continued fraction h[omega] = H[omega]'/H[omega] in z.
// H_debut_not_normed,dH_debut_not_normed : unnormed regular wave function and derivative in debut_omega,
//                                          after integration from the starting point {z_aft, 1.0, H'[omega](z_aft)/H[omega](z_aft)}.
//                                          Then, H[omega](z_aft) =  H_debut/H_debut_not_normed and H'[omega](z_aft) = h[omega].H[omega](z_aft) .

void Coulomb_wave_functions::H_dH_direct_integration (const int omega,const complex<double> &z,complex<double> &H,complex<double> &dH)
{ 
  const double x = real (z),y = imag (z),l_r = real (l),l_i = imag (l),eta_r = real (eta),eta_i = imag (eta);

  if (debut == 0.0) 
  {
    debut = 0.5*z/abs (z);
    F_dF_power_series (debut,F_debut,dF_debut);
  }

  complex<double> debut_omega = debut,H_debut,dH_debut;

  if (((y != 0.0) || (eta_i != 0.0) || (l_i != 0.0)) 
      && (abs (y) < sqrt_precision*min (1.0,x)) && (abs (eta_i) < sqrt_precision) && (abs (l_i) < sqrt_precision)
      && (!neg_int_omega_one && !neg_int_omega_minus_one))
    first_order_expansions (omega,debut_omega,H_debut,dH_debut);
  else
    H_dH_with_F_dF_and_CF (omega,debut_omega,H_debut,dH_debut);

  const class ODE_integration &ODE = *ODE_ptr;
  const double step_abs = min(0.1,10.0/turning_point);
  const unsigned int N_num = static_cast<unsigned int> ((abs (z-debut_omega)/step_abs) + 1);
  const complex<double> step_num = (z - debut_omega)/static_cast<double> (N_num),ll_plus_one = l*(l+1.0),two_eta = 2.0*eta;

  for (unsigned int i = N_num-1 ; i <= N_num ; i--)
  {
    const complex<double> z_aft = z - i*step_num,one_over_debut = 1.0/debut,log_H_debut_der = dH_debut/H_debut;
    const complex<double> d2H_debut_over_H_debut = (ll_plus_one*one_over_debut + two_eta)*one_over_debut - 1.0;
  
    if (is_H_dir_int_naive)
      ODE (debut_omega,H_debut,dH_debut,z_aft,H,dH);
    else if (abs (1.0 + step_num*(log_H_debut_der + 0.5*step_num*d2H_debut_over_H_debut)) < 1.0)
    {
      const complex<double> h = continued_fraction_h (z_aft,omega);      
      complex<double> H_debut_not_normed,dH_debut_not_normed;

      ODE (z_aft,1.0,h,debut_omega,H_debut_not_normed,dH_debut_not_normed);
      H = H_debut/H_debut_not_normed;
      dH = h*H; 
    }
    else ODE (debut_omega,H_debut,dH_debut,z_aft,H,dH);

    if (!isfinite (H) || !isfinite (dH)) cout<<"Numerical failure encountered in H_dH_direct_integration."<<endl,exit (1);

    debut_omega = z_aft,H_debut = H,dH_debut = dH;
  }
}







// Calculation of H[omega](z), H'[omega](z) with the first order expansion method.
// -------------------------------------------------------------------------------
// When imaginary parts of l,eta,z are much smaller than their real parts but not all zero, with Re[z] > 0,
// one has to separate the calculation of the real and imaginary parts of H[omega] and H'[omega], as they can differ by tens of orders of magnitude.
//
// For that, one expands F(z),G(z),F'(z),G'(z) in first order in y, eta_i and l_i in first_order_expansions.
//
// Then, H[omega](z) = G(z) + i.omega.norm.F(z) and H'[omega](z) = G'(z) + i.omega.norm.F'(z),
// with norm = 1 if the wave functions are normalized and C(l,eta)^2 if not.
// One uses logs if norm underflows or overflows.
//
// Variables:
// ----------
// omega : 1 if one calculates H+(z),H+'(z), -1 if one calculates H-(z),H-'(z).
// z : variable of the Coulomb wave function.
// H,dH : wave function H[omega] and derivative H'[omega] to calculate.
// F,dF,G,dG : regular and irregular wave functions and derivatives in z, calculated with first order expansions.
// I_omega : i.omega
// norm_functions,log_norm : 1 if the wave functions are normalized and C(l,eta)^2 if not, its log.


void Coulomb_wave_functions::H_dH_from_first_order_expansions (const int omega,const complex<double> &z,complex<double> &H,complex<double> &dH)
{
  complex<double> F,dF,G,dG;
  first_order_expansions (true,z,F,dF);
  first_order_expansions (false,z,G,dG);

  const complex<double> I_omega(0,omega),norm_functions = (!is_it_normalized) ? (Cl_eta*Cl_eta) : (1.0);

  if ((norm_functions == 0.0) || (!isfinite (norm_functions))) 
  {
    const complex<double> log_norm = (!is_it_normalized) ? (2.0*log_Cl_eta) : (0.0);

    H = G + I_omega*exp (log (F) + log_norm);
    dH = dG + I_omega*exp (log (dF) + log_norm);
  }
  else
  {
    H = G + I_omega*norm_functions*F;
    dH = dG + I_omega*norm_functions*dF;
  }
}













// Calculation of H(omega) and H(omega)' with F(z), F'(z) and continued fractions.
// -------------------------------------------------------------------------------
// If 1+l-i.omega.eta is negative integer, one uses H[omega] = 1/F/(f - h[omega]) as it is the only available solution
// linearly independent of F.
// If 1+l+i.omega.eta is negative integer, H[omega] is proportional to F so the values F and F' are arbitrarily chosen for H[omega] and H'[omega].
// 
// If not, one calculates h[sign(Im[z])](z), and one has f = F'(z)/F(z).
// One chooses sign(Im[z]), as h converges fastest for z in this region.
// If |f - h[sign(Im[z])]|oo >= 1, F and H[sign] are numerically linearly independent so the continued fraction is meaningful.
// Then, h[-sign(Im[z])](z) is not needed and is put to f, the worst value it can have. If not, h[-sign(Im[z])](z) is needed and calculated.
// Then, h[omega] and h[-omega] take their values from h[sign(Im[z])]| and h[-sign(Im[z])]|.
// 
// If |f - h[omega]|oo > |f - h[-omega]|oo, one uses the continued fraction h[omega].
// If Re[z] > 0 or sign(Im[z]) = omega (good quadrants), H[omega] = 1/F/(f - h[omega]) and H'[omega] = h[omega].H[omega].
// If not, one has to take the branch cut into account, as one is in the bad quadrant of H[omega] : 
// H[omega] = 1/F/(f - h[omega]) - cut_constant.F and H'[omega] = h[omega].H[omega] - cut_constant.F' .
// cut_constant is cut_constant_CFa_plus if omega = 1, and cut_constant_CFa_minus if omega = -1.
// If log [cut_constant] is not finite, it means that cut_constant is exactly zero if it is defined, so that there is no branch cut to consider.
//
// If |f - h[omega]|oo < |f - h[-omega]|oo, one uses the continued fraction h[-omega],
// calculating H[omega] and H'[omega] using H[omega] = H[-omega] + constant.F .
// constant is 2.i.omega.norm if Re[z] > 0 or sign(Im[z]) = -omega (good quadrants), and cut_constant if not.
// cut_constant is cut_constant_CFb_plus if omega = 1, cut_constant_CFb_minus if omega = -1.
// norm is 1 if is_it_normalized is true, C(l,eta)^2 if not.
//
// If cut_constant underflows or overflows, one uses logs of F,F' and log_cut_constant for the calculation.
//
// Variables:
// ----------
// omega : 1 if one calculates H+(z) and H+'(z), -1 if one calculates H-(z) and H-'(z).
// z : variable of the Coulomb wave function.
// F,dF: regular Coulomb wave function and derivative.
// H,dH : H+(z) and H+'(z) if omega=1, H-(z) and H-'(z) if omega=-1.
// x,y : Re[z], Im[z].
// f,two_I_omega : ratio F'(z)/F(z), 2.i.omega .
// h_sign,h_minus_sign : continuous fractions h[-SIGN[y]] and h[SIGN[y]]. See before for their calculations
// h_omega,h_minus_omega : continuous fraction h[omega] and h[-omega].
// cut_constant_CFa,log_cut_constant_CFa : cut constant for H[omega], so in its bad quadrant H[omega](z) =  1/F/(f - h[omega]) - cut_constant.F and its log.
//                                         cut_constant is cut_constant_CFa_plus if omega = 1, cut_constant_CFa_minus if omega = -1.
//                                         If the log is not finite, cut_constant has to be strictly zero if it is defined so there is no branch cut to consider.
// H_minus_omega,dH_minus_omega : H-(z) and H-'(z) if omega=1, H+(z) and H+'(z) if omega=-1 in good quadrants. 
//                                In bad quadrants, they are not equal to the previous functions, but combined with branch cut formulas, one calculates them.
// cut_constant_CFb,constant,norm_functions : cut_constant is cut_constant_CFb_plus if omega = 1, cut_constant_CFb_minus if omega = -1.
//                                            constant is 2.i.omega.norm_functions in good quadrants, cut_constant in bad quadrants.
//                                            norm_functions is 1 for normalized functions, C(l,eta)^2 for unnormalized wave functions.
//                                            One has : H[-omega](z) =  1/F/(f - h[-omega]) + constant.F in all quadrants.
// log_cut_constant_CFb,log_constant,log_norm : logs of previous values.
// log_two_I_omega : log[2.i.omega] = log[2] + i.omega.Pi/2 .

void Coulomb_wave_functions::H_dH_with_F_dF_and_CF (const int omega,const complex<double> &z,complex<double> &H,complex<double> &dH)
{  
  complex<double> F,dF;
  F_dF (z,F,dF);

  const double x = real (z),y = imag (z);
  const complex<double> f = dF/F,two_I_omega(0.0,2.0*omega);

  if (((neg_int_omega_one && (omega == -1))) || ((neg_int_omega_minus_one && (omega == 1))))
  {
    const complex<double> h_omega = continued_fraction_h (z,omega);
    H = 1.0/(F*(f - h_omega)),dH =  H*h_omega;
  }
  else if (neg_int_omega_one || neg_int_omega_minus_one)
    H = F,dH = dF;
  else
  {
    const complex<double> h_sign = continued_fraction_h (z,SIGN (y)),h_minus_sign = (abs (f - h_sign) < 1.0) ? (continued_fraction_h (z,-SIGN (y))) : (f);
    const complex<double> h_omega = (omega == SIGN (y)) ? (h_sign) : (h_minus_sign),h_minus_omega = (omega == SIGN (y)) ? (h_minus_sign) : (h_sign);

    if (inf_norm (f - h_omega) > inf_norm (f - h_minus_omega))
    {
      H = 1.0/(F*(f - h_omega)),dH =  H*h_omega;

      const complex<double> log_cut_constant_CFa = (omega == 1) ? (log_cut_constant_CFa_plus) : (log_cut_constant_CFa_minus);

      if ((isfinite (log_cut_constant_CFa)) && (x < 0.0) && (SIGN (y) == -omega))
      {
	const complex<double> cut_constant_CFa = (omega == 1) ? (cut_constant_CFa_plus) : (cut_constant_CFa_minus); 
      
	if ((cut_constant_CFa == 0.0) || (!isfinite (cut_constant_CFa)))
	  H -= exp (log_cut_constant_CFa + log (F)),dH -= exp (log_cut_constant_CFa + log (dF));
	else 
	  H -= cut_constant_CFa*F,dH -= cut_constant_CFa*dF;
      }
    }
    else
    {
      const complex<double> H_minus_omega = 1.0/(F*(f - h_minus_omega)),dH_minus_omega = H_minus_omega*h_minus_omega;
      const complex<double> norm_functions = (!is_it_normalized) ? (Cl_eta*Cl_eta) : (1.0);
      const complex<double> cut_constant_CFb = (omega == 1) ? (cut_constant_CFb_plus) : (cut_constant_CFb_minus); 
      const complex<double> constant = ((x < 0.0) && (SIGN (y) == omega)) ? (cut_constant_CFb) : (two_I_omega*norm_functions);

      if ((constant == 0.0) || (!isfinite (constant))) 
      {
	const complex<double> log_norm = (!is_it_normalized) ? (2.0*log_Cl_eta) : (0.0),log_two_I_omega(M_LN2,omega*M_PI_2);
	const complex<double> log_cut_constant_CFb = (omega == 1) ? (log_cut_constant_CFb_plus) : (log_cut_constant_CFb_minus);
	const complex<double> log_constant = ((x < 0.0) && (SIGN (y) == omega)) ? (log_cut_constant_CFb) : (log_two_I_omega + log_norm);
	
	H = exp (log_constant + log (F)) + H_minus_omega,dH = exp (log_constant + log (dF)) + dH_minus_omega;
      }
      else H = constant*F + H_minus_omega,dH = constant*dF + dH_minus_omega;
    }
  }
}












// Calculation of H[omega],H'[omega] for complex l with the expansion formula.
// ---------------------------------------------------------------------------
// When 2l is non-integer, one can expand H[omega] with F[l,eta,z] and F[-l-1,eta,z].
// H[omega] = (exp[i.omega.chi].F - Fp)/sin (chi), H'[omega] = (exp[i.omega.chi].F' - Fp')/sin (chi) if wave functions are normalized,
// H[omega] = (exp[i.omega.chi].F.C(l,eta)^2/sin (chi) + Fp/(2l+1), H'[omega] = (exp[i.omega.chi].F'.C(l,eta)^2/sin (chi) + Fp'/(2l+1) if not.
// chi is sigma(l,eta) - sigma(-l-1,eta) - (l+0.5).Pi, and Fp is F(-l-1,eta).
// Fp is calculated using a class Coulomb_wave_functions with parameters -l-1 and eta.
// To avoid numerical imprecisions, sin (chi) is calculated with the stable formula -(2l+1).C(l,eta).C(-l-1,eta).
// The validity of this expansion is checked with the wronskian of F and Fp, which must be correct up to precision :
// F'.Fp - Fp'.F = sin (chi) if wave functions are normalized, Fp'.F - F'.Fp = 2l + 1 if not.
// If the wronskians are numerically correct, one does the calculation and is_it_successful is put to true.
// If not, one puts is_it_successful to false and quits the routine.
// If C(l,eta)^2 underflows or overflows, one uses logs of F,F' and C(l,eta)^2 for the calculation.
//
// Variables
// ---------
// omega : 1 if one calculates H+(z) and H+'(z), -1 if one calculates H-(z) and H-'(z).
// z : variable of the Coulomb wave function.
// F,dF: regular Coulomb wave function and derivative in l,eta and z.
// H,dH : H+(z) and H+'(z) if omega=1, H-(z) and H-'(z) if omega=-1.
// is_it_successful : false if the wronskian between F(l,eta,z) and F(-l-1,eta,z) is not equal to zero up to precision, true if not.
// Fp,dFp : F(-l-1,eta,z), F'(-l-1,eta,z).
// exp_I_omega_chi : exp[i.omega.chi]
// one_over_2lp1 : 1/(2l + 1)
// Cl_eta_2,exp_I_omega_chi_over_sin_chi : C(l,eta)^2, exp[i.omega.chi]/sin (chi)
// F_Cl_eta_2, dF_Cl_eta_2 : F(z).C(l,eta)^2, F'(z).C(l,eta)^2.

void Coulomb_wave_functions::H_dH_with_expansion (const int omega,const complex<double> &z,complex<double> &H,complex<double> &dH,bool &is_it_successful)
{
  if (cwf_lp_ptr == 0) cwf_lp_ptr = new class Coulomb_wave_functions (is_it_normalized,-l-1,eta);

  complex<double> F,dF,Fp,dFp;
  F_dF (z,F,dF);
  cwf_lp_ptr->F_dF (z,Fp,dFp);
    
  const complex<double> exp_I_omega_chi = (omega == 1) ? (exp_I_chi) : (exp_minus_I_chi);
    
  if (is_it_normalized)
  { 
    if (inf_norm ((dFp*F - dF*Fp)*one_over_sin_chi - 1.0) < precision)
    {
      H = (exp_I_omega_chi*F - Fp)*one_over_sin_chi;
      dH = (exp_I_omega_chi*dF - dFp)*one_over_sin_chi;
    }
    else {is_it_successful = false; return;}
  }
  else  
  {
    const complex<double> one_over_2lp1 = 1.0/(2*l+1);

    if (inf_norm ((dF*Fp - dFp*F)*one_over_2lp1 - 1.0) < precision)
    {
      const complex<double> Cl_eta_2 = Cl_eta*Cl_eta,exp_I_omega_chi_over_sin_chi = exp_I_omega_chi*one_over_sin_chi;
      const complex<double> F_Cl_eta_2 = ((Cl_eta_2 == 0.0) || (!isfinite (Cl_eta_2))) ? (exp (2.0*log_Cl_eta + log (F))) : (Cl_eta_2*F);
      const complex<double> dF_Cl_eta_2 = ((Cl_eta_2 == 0.0) || (!isfinite (Cl_eta_2))) ? (exp (2.0*log_Cl_eta + log (dF))) : (Cl_eta_2*dF);
      
      H = exp_I_omega_chi_over_sin_chi*F_Cl_eta_2 + Fp*one_over_2lp1;
      dH = exp_I_omega_chi_over_sin_chi*dF_Cl_eta_2 + dFp*one_over_2lp1;
    }
      else {is_it_successful = false; return;}
  }
  
  is_it_successful = true;
}







// Calculation of F and F' by power series.
// ----------------------------------------
// It is used only when |z| <= 0.5, to avoid numerical inaccuracies.
//
// F(z) = norm.z^(l+1).\sum a[n], n in [0:+oo[, where :
// a[0] = 1.0.
// a[1] = z.eta/(l+1).
// a[n] = (2.z.eta.a[n-1] - a[n-2].(z^2))/(n.(n+2l+1)),n >= 2.
//
// The z = 0 case is treated first. It is defined only for Re[l] > 0 or l = 0. The program aborts for other cases.
// Norm is C(l,eta) if one uses normalized wave functions, 1.0 if not.
// So, one multiplies by C(l,eta) at the end if one uses normalized functions.
// If there is overflow or underflow for C(l,eta) in this last case, one uses logs of F,F' and C(l,eta) for the calculation.
//
// Variables:
// ----------
// z : variable of the Coulomb wave function.
// F,dF : regular wave function and derivative
// z_square,z_two_eta,z_pow_l_plus_one : z^2, 2.z.eta, z^{l+1}.
// n : index of the power series term. It begins at two.
// an,an_minus_one,an_minus_two : a[n], a[n-1], a[n-2].
// The test of convergence is |(n+l-1).a[n-2]|oo + |(n+l).a[n-1]|oo, as one of the two can be zero even before convergence.

void Coulomb_wave_functions::F_dF_power_series (const complex<double> &z,complex<double> &F,complex<double> &dF)
{
  if (z == 0.0)
  {
    if (l == 0) F = 0.0,dF = (is_it_normalized) ? (Cl_eta) : (1.0);
    else if (real (l) > 0) F = dF = 0.0;
    else cout<<"F(z=0) and/or F'(z=0) are undefined."<<endl, abort ();
  }
  else
  {
    const complex<double> z_square = z*z,z_two_eta = 2.0*eta*z;

    int n = 2;
    complex<double> an_minus_two = 1.0,an_minus_one = z*eta/(l+1.0);
 
    F = an_minus_two + an_minus_one;
    dF = (l+1.0)*an_minus_two + (l+2.0)*an_minus_one;

    while (inf_norm (an_minus_two*(n+l-1.0)) + inf_norm (an_minus_one*(n+l)) > precision)
    {
      const complex<double> an = (z_two_eta*an_minus_one - an_minus_two*z_square)/(n*(n + l + l + 1.0));

      F += an;
      dF += an*(n + l + 1.0);
    
      n++;
      an_minus_two = an_minus_one;
      an_minus_one = an;
    }
    
    const complex<double> z_pow_l_plus_one = pow (z,l+1.0);
    F *= z_pow_l_plus_one;
    dF *= z_pow_l_plus_one/z; 
    
    if (is_it_normalized)
    {
      if ((Cl_eta == 0.0) || (!isfinite (Cl_eta))) F = exp (log_Cl_eta + log (F)),dF = exp (log_Cl_eta + log (dF));
      else F *= Cl_eta,dF *= Cl_eta;
    }
  }
}







// Calculation of f = F'/F with a continued fraction.
// --------------------------------------------------
// One calculates the ratio f = F'/F with the continued fraction of the associated hypergeometric confluent function.
// One uses Lentz's method.
// One has : f = [b[0] + a[1]/b[1]+ a[2]/b[2]+ ... a[n]/b[n]+ ...]/z with :
// b[0] = l + 1 + i.omega.z, a[n] = -2.i.omega.[1 + l + i.omega.eta] + (n-1).[-2.i.omega.z], b[n] = 2l + 2 + 2.i.omega.z + n-1.
// omega is 1 or -1, and theoretically the result is the same.
// If they are not equal numerically, omega = sign[-Im [z]] gives usually the best result.
// If 1+l+i.omega.eta is a negative integer, f[omega] is finite and must be used.
//
// Variables:
// ----------
// z : variable of the Coulomb wave function.
// omega : 1 or -1. Both values should be tried to test stability.
// large,small : 1E50,1E-50. They are used in the case of vanishing denominators or numerators.
// I_omega,a,b : i.omega, 1 + l + i.omega.eta, 2l + 2.
// minus_two_I_omega_z,minus_two_I_omega_a_z,b_plus_two_I_omega_z : -2.i.omega.z, -2.i.omega.a.z, b + 2.i.omega.z
// b0,Cn,Dn,an,bn,Delta_n : variables used in the Lentz method.
// n,nm1 : index of a[n] and b[n], n-1 
// bn_plus_an_Dn : bn + an.Dn. Dn = 1/[bn + an.Dn] or large if bn + an.Dn is zero.
// bn_plus_an_over_Cn : bn + an/Cn. Cn = bn + an/Dn or small if bn + an/Dn is zero.
// fn : value of the continuous fraction during the iteration process.
// test : test of convergence of fn.
// f : value of F'(z)/F(z).

complex<double> Coulomb_wave_functions::continued_fraction_f (const complex<double> &z,const int omega)
{
  const double small = 1E-50,large = 1E50;

  const complex<double> I_omega(0.0,omega);
  const complex<double> a = I_omega*eta + l + 1.0,b = 2*l + 2;
  const complex<double> minus_two_I_omega_z = -2.0*I_omega*z,minus_two_I_omega_a_z = minus_two_I_omega_z*a,b_plus_two_I_omega_z = b - minus_two_I_omega_z;

  const complex<double> b0 = l + 1.0 + I_omega*z;
  complex<double> fn = (b0 != 0.0) ? (b0) : (small), Cn = fn, Dn = 0.0;  

  int n = 1;
  double test;
  do
  {
    const int nm1 = n-1;
    const complex<double> an = minus_two_I_omega_a_z + nm1*minus_two_I_omega_z;
    const complex<double> bn = b_plus_two_I_omega_z + nm1;
    
    const complex<double> bn_plus_an_Dn = bn + an*Dn,bn_plus_an_over_Cn = bn + an/Cn;

    Dn = (bn_plus_an_Dn != 0.0) ? (1.0/bn_plus_an_Dn) : (large);
    Cn = (bn_plus_an_over_Cn != 0.0) ? (bn_plus_an_over_Cn) : (small);

    const complex<double> Delta_n = Dn*Cn;
    fn *= Delta_n;
    test = inf_norm (1.0 - Delta_n);
    n++;
  }
  while (test > 1E-15);

  const complex<double> f = fn/z;

  return f;
}








// Calculation of F(z) and F'(z) with asymptotic series
// ----------------------------------------------------
// F(z) = [H+(z) - H-(z)]/[2.i.norm]. 
// F'(z) = [H+'(z) - H-'(z)]/[2.i.norm]. 
// In this routine, Re[z] >= 0, so there is no branch cut problem.
//
// H+(z) = exp[i.[z - eta.log[2z] - l.Pi/2 + sigma(l,eta)]].S+(z) .
// H-(z) = exp[-i.[z - eta.log[2z] - l.Pi/2 + sigma(l,eta)]].S-(z) .
//
// H+'(z) = exp[i.[z - eta.log[2z] - l.Pi/2 + sigma(l,eta)]].[S+'(z) + S+(z).i.(1 - eta/z)] .
// H-'(z) = exp[-i.[z - eta.log[2z] - l.Pi/2 + sigma(l,eta)]].[S-'(z) - S-(z).i.(1 - eta/z)] .
//
//
// S+ and S- and derivatives are calculated in asymptotic_series. If is_it_successful is true, the series are meaningful. If not, one leaves the routine.
// Norm is C(l,eta) if one uses normalized wave functions, 1.0 if not.
// If there is overflow or underflow for C(l,eta) in this last case, one uses logs of F,F' and C(l,eta) for the calculation.
//
// Variables :
// -----------
// z : variable of the Coulomb wave function.
// one_over_z : 1/z
// F,dF : regular wave function and derivative to calculate.
// is_it_successful : true if the calculation converged, i.e. the series are good up to precision and the wronskian of H+,H- up to precision, false if not.
// sum,dsum : asymptotic series. sum[0] = S+(z), sum[1] = S-(z), dsum[0] = S+'(z), dsum[1] = S-'(z).
// I,one_over_two_I : i,1/[2i].
// I_one_minus_eta_over_z : i*(1 - eta/z).
// exp_phase_shift_plus : exp (i*(z - eta.log(2z) - l.Pi/2 + sigma(l,eta)))).
// exp_phase_shift_minus : exp (-i*(z - eta.log(2z) - l.Pi/2 + sigma(l,eta)))).
// H_plus,dH_plus,H_minus,dH_minus : exp (+/-i*(z - eta.log(2z) - l.Pi/2 + sigma(l,eta))).S(+/-)(z) and derivatives.

void Coulomb_wave_functions::asymptotic_expansion_F_dF (const complex<double> &z,complex<double> &F,complex<double> &dF,bool &is_it_successful)
{
  complex<double> sum[2],dsum[2];

  const complex<double> one_over_z = 1.0/z;

  asymptotic_series (1,one_over_z,sum,dsum,is_it_successful);
  if (!is_it_successful) return;

  const complex<double> I(0,1),one_over_two_I(0.0,-0.5),I_one_minus_eta_over_z = I*(1.0 - eta*one_over_z);

  const complex<double> exp_phase_shift_plus = exp (I*(z - eta*(M_LN2 + log (z)) - l*M_PI_2 + sigma_l));
  const complex<double> exp_phase_shift_minus = 1.0/exp_phase_shift_plus;

  const complex<double> H_plus = sum[0]*exp_phase_shift_plus,dH_plus = (dsum[0] + sum[0]*I_one_minus_eta_over_z)*exp_phase_shift_plus;
  const complex<double> H_minus = sum[1]*exp_phase_shift_minus,dH_minus = (dsum[1] - sum[1]*I_one_minus_eta_over_z)*exp_phase_shift_minus;

  F = (H_plus - H_minus)*one_over_two_I;
  dF = (dH_plus - dH_minus)*one_over_two_I;

  if (!is_it_normalized)
  {
    if ((Cl_eta == 0.0) || (!isfinite (Cl_eta))) F = exp (log (F) - log_Cl_eta),dF = exp (log (dF) - log_Cl_eta);
    else F /= Cl_eta,dF /= Cl_eta;
  }


}






// Calculation of F(z) and F'(z) by direct integration.
// ----------------------------------------------------
// To calculate F(z) and F'(z), one integrates numerically F''(z) = [l(l+1)/z^2 + 2.eta/z - 1].F(z)
// starting from debut, F_debut = F(debut) and dF_debut = F'(debut).
// One always has Re[z] >= 0.0, so there is no branch cut problem.
// If z = debut, the previous values are returned.
// The starting point come from the stored values debut, F_debut and dF_debut.
// If debut = 0, one puts debut = z/|2z| and calculates F(debut) and F'(debut) with power series.
// The step of the integration is (z - debut)/N_num, with N_num = [|z - debut|/min (0.1,10.turning_point)] + 1.
// The value of min (0.1,10/turning_point) gives a smaller step when turning_point increases, 
// as calculations become there more difficult as |F| typically varies faster in this case.
// The intermediates points are called z_aft. They go from debut to z, and (debut,F_debut,dF_debut) is put to {z_aft,F(z_aft),F'(z_aft)} at each step.
// If |F| increases along the path, the integration is stable.
// If it decreases, and if z_aft decreases in modulus or one does not integrate with constant argument (i.e. theta constant in z = |z|.exp[i.theta]) 
// for Re[l] > -1, one reintegrates F(z) from debut = z/|2z|, as integration is usually stable at constant argument for Re[l] > -1.
// Increase or decrease is known using the Taylor expansion of F near debut in z up to second order.
// If one integrates with constant argument and |F| decreases, 
// one integrates backwards from z_aft to debut with the knowledge of f(z_aft) = F'(z_aft)/F(z_aft).
// F'(z_aft)/F(z_aft) is given by the continued fraction formula.
// One then obtains by direct integration C.F(debut) and C.F'(debut).
// Knowing F_debut, one deduces F(z) = 1/C and F'(z) = f(z_aft).F(z).
// If 1+l+i.omega.eta is a negative integer, f[omega] is finite and is used.
// Otherwise, f(z_aft) is calculated with omega = 1 and -1. If they are equal up to precision, f(omega) is correct and used.
// omega is chosen so Re[-2.i.omega.z] < 0, 
// for which the anomalous convergence phenomenon of Gautschi of f is the smallest (W. Gautschi, Math. Comp. Vol. 31 p.994).
// If not, but |norm.F| < 0.1, one still has to use f[omega], as it is probably correct as F is the minimal solution, and also one has no other way to calculate F.
// If |norm.F| > 0.1 in this case, one stops the procedure and F will be calculated from H+ and H-, given by direct integration and continued fraction formulae.
// In this case, is_it_successful is put to false, and otherwise the integration worked and it is put to true.
// Norm is 1.0 if one uses normalized wave functions, C(l,eta) if not.
//
// If F(z_aft) is not finite, one stops the integration and is_it_successful is put to false.
//
// Variables
// ---------
// z : variable of the Coulomb wave function.
// F,dF : regular wave function and derivative to calculate.
// is_it_successful : false is the calculation is unstable, 
// i.e. |F| > 0.1 decreasing on the integration path and f(omega) is not equal to f(-omega) up to precision, true if not.
// ODE : reference to pointer ODE_ptr, which performs direct integration from one point to another.
// step_abs : length of the integration step from z to debut. It is min (0.1,10/turning_point)
// N_num : number of integrations to do from debut to z. It is |z - debut|/step_abs + 1.
// step_num : complex step from debut to z. It is (z - debut)/N_num .
// ll_plus_one,two_eta : l(l+1), 2.eta. They are used in the Taylor expansion test.
// z_aft : next point in which F is calculated by direct integration . It is z - i*step_num, with i from N_num-1 to 0.
// one_over_debut,log_F_debut_der,d2F_debut_over_F_debut: 1/debut, F'(debut)/F(debut), F''(debut)/F(debut). They are used in the Taylor expansion test. 
// ratio : debut/z. It is used to know if one integrates with constant argument or if |z_aft| increases. 
//         If not and |F| increases and Re[l] > -1, one reintegrates from z/|2z|.
// f_omega,f_minus_omega : continued fractions F'/F with omega = sign(-Im[z_aft]) and -omega.
// fp,fm : continued fractions F'/F with omega = 1 or -1 used in the case of 1+l +/- i.eta negative integer, as continued fractions are finite in this case.
// norm_functions : C(l,eta)^2 for unnormalized functions, 1 for normalized functions.
// F_debut_not_normed,dF_debut_not_normed : unnormed regular wave function and derivative in debut,
//                                          after integration from the starting point {z_aft, 1.0, F'(z_aft)/F(z_aft)}.
//                                          Then, F(z_aft) =  F_debut/F_debut_not_normed and F'(z_aft) = f[omega].F .

void Coulomb_wave_functions::F_dF_direct_integration (const complex<double> &z,complex<double> &F,complex<double> &dF,bool &is_it_successful)
{
  if (z == debut) {F = F_debut,dF = dF_debut,is_it_successful = true; return;}
  if (debut == 0.0) debut = 0.5*z/abs (z),F_dF_power_series (debut,F_debut,dF_debut);

  const class ODE_integration &ODE = *ODE_ptr;
  const double step_abs = min(0.1,10.0/turning_point);
  const unsigned int N_num = static_cast<unsigned int> (rint (abs (z-debut)/step_abs) + 1); 
  const complex<double> step_num = (z - debut)/static_cast<double> (N_num),ll_plus_one = l*(l+1.0),two_eta = 2.0*eta;
  const complex<double> norm_functions = (!is_it_normalized) ? (Cl_eta*Cl_eta) : (1.0);

  for (unsigned int i = N_num-1 ; i <= N_num ; i--)
  {
    const complex<double> z_aft = z - i*step_num,one_over_debut = 1.0/debut,log_F_debut_der = dF_debut/F_debut;
    const complex<double> d2F_debut_over_F_debut = (ll_plus_one*one_over_debut + two_eta)*one_over_debut - 1.0;

    if (abs (1.0 + step_num*(log_F_debut_der + 0.5*step_num*d2F_debut_over_F_debut)) < 1.0)
    {
      const complex<double> ratio = debut/z; 
      if ((real (l) > -1.0) && ((abs (imag (ratio)) > precision) || (real (ratio) > 1.0)))
	{debut = 0.0, F_dF_direct_integration (z,F,dF,is_it_successful); return;}

      complex<double> F_debut_not_normed,dF_debut_not_normed;

      if (neg_int_omega_one)
      {
	const complex<double> fp = continued_fraction_f (z_aft,1);
	ODE (z_aft,1.0,fp,debut,F_debut_not_normed,dF_debut_not_normed);
	F = F_debut/F_debut_not_normed; 
	dF = fp*F;
      }
      else if (neg_int_omega_minus_one)
      {
	const complex<double> fm = continued_fraction_f (z_aft,-1);
	ODE (z_aft,1.0,fm,debut,F_debut_not_normed,dF_debut_not_normed); 
	F = F_debut/F_debut_not_normed; 
	dF = fm*F;
      }
      else
      {
	const complex<double> f_omega = continued_fraction_f (z_aft,SIGN(-imag(z_aft))),f_minus_omega = continued_fraction_f (z_aft,-SIGN(-imag(z_aft)));

	//// Comment the following line if you want to accept the value of f(omega) = F'/F inconditionally
	if ((abs (F*norm_functions) > 0.1) && (abs (f_minus_omega/f_omega - 1.0) > precision)) {is_it_successful = false; return;}

	ODE (z_aft,1.0,f_omega,debut,F_debut_not_normed,dF_debut_not_normed);
	F = F_debut/F_debut_not_normed; 
	dF = f_omega*F;
      }
    }
    else ODE (debut,F_debut,dF_debut,z_aft,F,dF);

    debut = z_aft,F_debut = F,dF_debut = dF;

    if (!isfinite (F) || !isfinite (dF)) cout<<"Numerical failure encountered in F_dF_direct_integration."<<endl,exit (1);
  }
  is_it_successful = true;
}



// Regular wave function and derivative from symmetry relations.
// -------------------------------------------------------------
// If |z| > 0.5 and Re[z] < 0, one calculates F(l,eta,z),F'(l,eta,z) from F(l,-eta,-z),F'(l,-eta,-z) using the formulas :
// F(l,eta,z) = -F(l,-eta,-z).exp[-Pi.(eta-i.l)], F'(l,eta,z) = F'(l,-eta,-z).exp[-Pi.(eta-i.l)] if arg (z) > 0 and is_it_normalized is true,
// F(l,eta,z) = -F(l,-eta,-z).exp[-Pi.(eta+i.l)], F'(l,eta,z) = F'(l,-eta,-z).exp[-Pi.(eta+i.l)] if arg (z) <= 0 and is_it_normalized is true,
// F(l,eta,z) = -F(l,-eta,-z).exp[i.Pi.l)], F'(l,eta,z) = F'(l,-eta,-z).exp[i.Pi.l)] if arg (z) > 0 and is_it_normalized is false,
// F(l,eta,z) = -F(l,-eta,-z).exp[-i.Pi.l)], F'(l,eta,z) = F'(l,-eta,-z).exp[-i.Pi.l)] if arg (z) <= 0 and is_it_normalized is false.
//
// F(l,-eta,-z) is calculated using the class cwf_minus_eta_ptr defined with (l,-eta).
// The debut point of the class cwf_minus_eta_ptr is initialized with {debut,F_debut,dF_debut} and previous relations
// if cwf_minus_eta_ptr->debut and -debut are different and debut non zero.
//
// If the normalization constant underflows or overflows, one uses logs.
//
// Variables
// ---------
// z : variable of the Coulomb wave function.
// F,dF : regular wave function and derivative to calculate.
// arg_debut, arg_z : argument angles of debut and z.
// sym_constant_debut,log_sym_constant_debut : constant C so F(l,-eta,-debut) = C.F(l,eta,debut), its log.
// sym_constant,log_sym_constant : constant C so F(l,eta,z) = C.F(l,-eta,-z), its log.

void Coulomb_wave_functions::F_dF_with_symmetry_relations (const complex<double> &z,complex<double> &F,complex<double> &dF)
{
  if (cwf_minus_eta_ptr == 0) cwf_minus_eta_ptr = new class Coulomb_wave_functions (is_it_normalized,l,-eta);

  if ((debut != 0.0) && (cwf_minus_eta_ptr->debut != -debut))
  {
    const double arg_debut = arg (debut);
    const complex<double> sym_constant_debut = (arg_debut <= 0.0) ? (1.0/sym_constant_arg_neg) : (1.0/sym_constant_arg_pos);

    cwf_minus_eta_ptr->debut = -debut; 

    if ((sym_constant_debut == 0.0) || (!isfinite (sym_constant_debut))) 
    {
      const complex<double> log_sym_constant_debut = (arg (debut) <= 0.0) ? (-log_sym_constant_arg_neg) : (-log_sym_constant_arg_pos);

      cwf_minus_eta_ptr->F_debut = exp (log_sym_constant_debut + log (F_debut)); 
      cwf_minus_eta_ptr->dF_debut = -exp (log_sym_constant_debut + log (dF_debut));
    } 
    else
    {
      cwf_minus_eta_ptr->F_debut = F_debut*sym_constant_debut; 
      cwf_minus_eta_ptr->dF_debut = -dF_debut*sym_constant_debut;
    }
  }

  const double arg_z = arg (z);
  const complex<double> sym_constant = (arg_z <= 0.0) ? (sym_constant_arg_neg) : (sym_constant_arg_pos);

  cwf_minus_eta_ptr->F_dF (-z,F,dF);

  if ((sym_constant == 0.0) || (!isfinite (sym_constant))) 
  {
    const complex<double> log_sym_constant = (arg_z <= 0.0) ? (log_sym_constant_arg_neg) : (log_sym_constant_arg_pos);

    F = exp (log_sym_constant + log (F)); 
    dF = -exp (log_sym_constant + log (dF));
  } 
  else 
  {
    F *= sym_constant; 
    dF *= -sym_constant;
  }
}





// Calculation of the asymptotic series
// ------------------------------------
// Asymptotic expansion: 
// S(+/-)(z) = 1.0+\sum_(n=1)^N a[n] with a[n+1]=a[n].[n.[n+1+/-2i.eta]+i.eta.(i.eta+/-1)-l(l+1)]/[+/-2i.(n+1)]/z, n >= 0 and a[0] = 1.
// This expansion diverges : it is only useful with the smallest term summation method.
// The test of convergence is max(|a[n]|oo,|n.a[n]/z|oo), so the largest norm of the term of series of function and derivative.
// Practically, one stops when test < precision (it worked) or when test is not finite (it failed). 
// After that, one tests the series with the wronskian of H[omega] and H[-omega]. 
//
// Variables :
// -----------
// z is the variable of the Coulomb wave function.
// omega : 1 if one calculates H+(z) and H+'(z), -1 if one calculates H-(z) and H-'(z).
// one_over_z : 1/z.
// sum : sum[0] is the series in H(omega), sum[1] the one in H(-omega).
// dsum : dsum[0] is the series in H'(omega), dsum[1] the one in H'(-omega).
// is_it_successful : true if the series converged and |wronskian - 2.i.omega|oo is smaller than precision, false if not.
// test : test of convergence of the asymptotic series. It is max(|a[n]|oo,|n.a[n]/z|oo).
// sign : if i=0, it is omega, if i=1, it is -omega.
// Ieta,two_I_eta_sign : i.eta, 2.i.eta if sign = 1, -2.i.eta if sign = -1.
// Ieta_Ieta_plus_sign_minus_ll_plus_one : i.eta(i.eta+1) - l(l+1) if sign=1, i.eta(i.eta-1) - l(l+1) if sign=-1.
// n,an_sign : index of the series, a[n+1]
// n_plus_one,sign_one_over_two_I_n_plus_one : n+1, 1/(2.i.(n+1)) if sign=1, -1/(2.i.(n+1)) if sign=-1.
// sum_term, dsum_term : an_sign, (n+1).an_sign/z
// two_I_omega : 2.i.omega .

void Coulomb_wave_functions::asymptotic_series (const int omega,const complex<double> &one_over_z,
						complex<double> sum[],complex<double> dsum[],bool &is_it_successful)
{
  sum[0] = sum[1] = 1.0;
  dsum[0] = dsum[1] = 0.0;

  double test;

  for (unsigned int i = 0 ; i <= 1 ; i++)
  {
    const int sign = (i == 0) ? (omega) : (-omega); 
    const complex<double> Ieta(-imag (eta),real (eta)),two_I_eta_sign = 2.0*sign*Ieta,Ieta_Ieta_plus_sign_minus_ll_plus_one = Ieta*(Ieta + sign) - l*(l+1.0);
    
    int n = 0;
    complex<double> an_sign = 1.0;

    do
    {
      const double n_plus_one = n + 1.0;
      const complex<double> sign_one_over_two_I_n_plus_one(0,-sign*0.5/n_plus_one);

      an_sign *= one_over_z*(n*(n_plus_one + two_I_eta_sign) + Ieta_Ieta_plus_sign_minus_ll_plus_one)*sign_one_over_two_I_n_plus_one;

      const complex<double> sum_term = an_sign,dsum_term = n_plus_one*an_sign*one_over_z;

      sum[i] += sum_term;
      dsum[i] -= dsum_term;

      test = max (inf_norm (sum_term),inf_norm (dsum_term));
      n++;
    }
    while ((test > precision) && (isfinite (test)));

    if (!isfinite (test)) {is_it_successful = false; return;}
  }

  const complex<double> two_I_omega(0.0,2.0*omega);
  is_it_successful = (inf_norm (sum[1]*dsum[0] - sum[0]*dsum[1] + two_I_omega*(1.0 - eta*one_over_z)*sum[0]*sum[1] - two_I_omega) < precision);
}









// Numerical partial derivatives according to l or eta.
// ----------------------------------------------------
// One calculates here the partial derivatives according to l or eta
// of the Coulomb wave functions F(x) or G(x) and of their derivatives with x F'(x) or G'(x),
// with l_r=Re[l] and eta_r=Re[eta].
// One considers here the parameters l_r and eta_r with the argument x.
// For this, one uses the standard formula : df/d_chi(x) = [f(x,chi+eps) - f(x,chi-eps)]/[2.eps], 
// with chi = l_r or eta_r and eps = prec_first_order_expansion*chi. f is either F, F', G or G'.
// One then calculates F or G, F' or G' with chi+eps and chi-eps.
// With them, one obtains dF/d_chi(x),dF'/d_chi(x) or dG/d_chi(x),dG'/d_chi(x), with chi = l or eta.
// All functions are real, so double values are returned, taking the real part of complex variables.
//
// Variables
// ---------
// is_it_regular : true if one calculates derivatives of F(z),F'(z), false if one calculates derivatives of G(z),G'(z).
// is_it_eta : true if one calculates the partial derivatives according to eta,
//             false if one calculates the partial derivatives according to l.
// cwf_plus,cwf_minus : references on class Coulomb_wave_functions with parameters l+eps,eta and l-eps,eta or l,eta+eps and l,eta-eps.
//                      If one calculates the partial derivatives according to eta, they are *cwf_real_eta_plus_ptr and *cwf_real_eta_minus_ptr.
//                      If one calculates the partial derivatives according to l, they are *cwf_real_l_plus_ptr and *cwf_real_l_minus_ptr.
// x : Re[z], z the argument of the wave function.
// d_chi_Bx,d_chi_dBx : partial derivatives of F and F' in l_r,eta_r,x according to chi = l or eta if is_it_regular is true, or G and G' if not.
// l_r,eta_r,chi_r : Re[l],Re[eta], Re[eta] is is_it_eta is true, Re[l] if not.
// chi_r_plus,chi_r_minus : chi_r+eps, chi_r-eps.
// A_plus,dA_plus,A_minus,dA_minus : F(x,chi+eps),F'(x,chi+eps),F(x,chi-eps),F'(x,chi-eps) if is_it_regular is true,
//                                   H+(x,chi+eps),H+'(x,chi+eps),H+(x,chi-eps),H+'(x,chi-eps) if is_it_regular is false.
// B_plus,B_minus,dB_plus,dB_minus : F(x,chi+eps),F'(x,chi+eps),F(x,chi-eps),F'(x,chi-eps) if is_it_regular is true,
//                                   G(x,chi+eps),G'(x,chi+eps),G(x,chi-eps),G'(x,chi-eps) if is_it_regular is false.

void Coulomb_wave_functions::partial_derivatives (const bool is_it_regular,const bool is_it_eta,const double x,double &d_chi_Bx,double &d_chi_dBx)
{
  const double l_r = real (l),eta_r = real (eta),chi_r = (is_it_eta) ? (eta_r) : (l_r);
  const double chi_r_plus = (chi_r != 0.0) ? (chi_r*(1.0 + prec_first_order_expansion)) : (prec_first_order_expansion);
  const double chi_r_minus = (chi_r != 0.0) ? (chi_r*(1.0 - prec_first_order_expansion)) : (-prec_first_order_expansion);

  if (is_it_eta)
  { 
    if (cwf_real_eta_plus_ptr == 0) cwf_real_eta_plus_ptr = new class Coulomb_wave_functions (is_it_normalized,l_r,chi_r_plus);
    if (cwf_real_eta_minus_ptr == 0) cwf_real_eta_minus_ptr = new class Coulomb_wave_functions (is_it_normalized,l_r,chi_r_minus);
  }
  else
  {
    if (cwf_real_l_plus_ptr == 0) cwf_real_l_plus_ptr = new class Coulomb_wave_functions (is_it_normalized,chi_r_plus,eta_r);
    if (cwf_real_l_minus_ptr == 0) cwf_real_l_minus_ptr = new class Coulomb_wave_functions (is_it_normalized,chi_r_minus,eta_r);
  }
 
  class Coulomb_wave_functions &cwf_plus = (is_it_eta) ? (*cwf_real_eta_plus_ptr) : (*cwf_real_l_plus_ptr);
  class Coulomb_wave_functions &cwf_minus = (is_it_eta) ? (*cwf_real_eta_minus_ptr) : (*cwf_real_l_minus_ptr);

  complex<double> A_plus,dA_plus,A_minus,dA_minus;

  if (is_it_regular)
  {
    cwf_plus.F_dF (x,A_plus,dA_plus);
    cwf_minus.F_dF (x,A_minus,dA_minus);
  }
  else
  {
    cwf_plus.H_dH (1,x,A_plus,dA_plus);
    cwf_minus.H_dH (1,x,A_minus,dA_minus);
  }

  const double B_plus = real (A_plus),B_minus = real (A_minus),dB_plus = real (dA_plus),dB_minus = real (dA_minus);

  d_chi_Bx = (B_plus - B_minus)/(chi_r_plus - chi_r_minus);
  d_chi_dBx = (dB_plus - dB_minus)/(chi_r_plus - chi_r_minus);
}








// Calculation of F(z),F'(z) or G(z),G'(z) with the first order expansion method.
// ------------------------------------------------------------------------------
// When imaginary parts of l,eta,z are much smaller than their real parts but not all zero, with Re[z] > 0,
// one has to separate the calculation of the real and imaginary parts of (F,G)(z) and (F',G')(z), as they can differ by tens of orders of magnitude.
// Re[z] < 0 is not considered, as G(z) is complex with Im[z] = Im[l] = Im[eta] = 0.
// So, with z = x+i.y, eta = eta_r + i.eta_i and l = l_r+i.l_i, one calculates (F,G)[l_r,eta_r](x) and (F,G)'[l_r,eta_r](x).
//
// One considers here the parameters l_r and eta_r with the argument x, and the parameters l and eta with the argument z.
//
// One then has F(x),F'(x) from usual relations and one takes their real parts.
// One also has H+(x),H+'(x) from usual relations and G(x) = Re[H+(x)],G'(x) = Re[H+'(x)].
//
// After that, one expands (F,G)(z) and (F',G')(z) in first order in y, eta_i and l_i and one has, up to y^2,eta_i^2 and l_i^2:
//
// (F,G)(z) = (F,G)(x) + i.y.d(F,G)/dx[omega](x) + i.eta_i.d(F,G)/d[eta](x) + i.l_i.d(F,G)/dl(x).
// (F',G')[omega](z) = (F',G')[omega](x) + i.y.(F'',G'')[omega](x) + i.eta_i.d(F',G')/d[eta](x) + i.l_i.d(F',G')/dl(x).
//
// Variables:
// ----------
// is_it_regular : true if one calculates F(z),F'(z), false if one calculates G(z),G'(z).
// z : variable of the Coulomb wave function.
// B,dB : F(z),F'(z) if is_it_regular is true, G(z),G'(z) if it is false.
// x,y,l_r,l_i,eta_r,eta_i : Re[z], Im[z], Re[l], Im[l], Re[eta], Im[eta].
// A_x,dA_x : F(x),F'(x) if is_it_regular is true, H+(x),H+'(x) if it is false.
// Bx,dBx : F(x),F'(x) if is_it_regular is true, G(x),G'(x) if it is false.
// cwf_real : class Coulomb_wave_functions of parameters l_r and eta_r.
// one_over_x,two_eta_r : 1/x, 2.eta_r.
// d_l_Bx,d_l_dBx,d_eta_Bx,d_eta_dBx : partial derivatives according to l and eta of B(x) and B'(x)
//                                     They are initialized at zero, and not calculated if they are multiplied by zero after.
// Coulomb_eq_x,d2Bx : l_r(l_r+1)/[x^2] + 2.eta_r/x - 1, B''(x) = [l_r(l_r+1)/[x^2] + 2.eta_r/x - 1].B(x),


void Coulomb_wave_functions::first_order_expansions (const bool is_it_regular,const complex<double> &z,complex<double> &B,complex<double> &dB)
{
  const double x = real (z),y = imag (z),l_r = real (l),l_i = imag (l),eta_r = real (eta),eta_i = imag (eta);
    
  if (cwf_real_ptr == 0) cwf_real_ptr = new class Coulomb_wave_functions (is_it_normalized,l_r,eta_r);
  class Coulomb_wave_functions &cwf_real = *cwf_real_ptr;
    
  complex<double> A_x,dA_x;
  if (is_it_regular) 
    cwf_real.F_dF (x,A_x,dA_x);
  else
    cwf_real.H_dH (1,x,A_x,dA_x);

  const double Bx = real (A_x),dBx = real (dA_x);
  
  double d_l_Bx = 0.0,d_l_dBx = 0.0,d_eta_Bx = 0.0,d_eta_dBx = 0.0;
  if (l_i != 0.0) partial_derivatives (is_it_regular,false,x,d_l_Bx,d_l_dBx);
  if (eta_i != 0.0) partial_derivatives (is_it_regular,true,x,d_eta_Bx,d_eta_dBx);
  
  const double one_over_x = 1.0/x,Coulomb_eq_x = (l_r*(l_r+1)*one_over_x + 2.0*eta_r)*one_over_x - 1.0;
  const double d2Bx = Coulomb_eq_x*Bx;

  B = complex<double> (Bx,y*dBx + l_i*d_l_Bx + eta_i*d_eta_Bx); 
  dB = complex<double> (dBx,y*d2Bx + l_i*d_l_dBx + eta_i*d_eta_dBx);
}













// Regular wave function and derivative.
// -------------------------------------
// One calculates F(z) and F'(z), so F(z) ~ z^{l+1} for z -> 0 if is_it_normalized is false, 
//                                   F(z) ~ C(l,eta).z^{l+1} for z -> 0 if is_it_normalized is true.
// If |z| <= 0.5, one uses the power series.
//
// If |z| > 0.5 and Re[z] < 0, one calculates F(z) from F[l,-eta,-z] with F_dF_with_symmetry_relations.
//
// If |z| > 0.5 and Re[z] >= 0, and 1+l+/-i.eta no negative integer, one first tries the asymptotic series formula.
// If it failed, one integrates directly the regular Coulomb wave function with F_dF_direct_integration.
// If 1+l+/-i.eta is a negative integer, this is the only available method besides power series so it is accepted.
// If 1+l+/-i.eta is no negative integer but it failed again, 
// one calculates the Coulomb wave function H[omega] with H_dH_direct_integration and omega = sign(Im[z]).
// omega is chosen so one cannot encounter the branch cut of h[omega].
// H[-omega] is calculated from H[omega] and continued fractions h[omega] and h[-omega].
// One then has F(z) = (H[omega] - H[-omega])/(2.i.omega.norm), F'(z) = (H'[omega] - H'[-omega])/(2.i.omega.norm),
// with norm = 1 if the wave functions are normalized and C(l,eta)^2 if not.
// The formula is stable as one uses this case only when |F(z)| > 0.1 .
//
// One takes only real parts if l, eta and z are real.
// At the end of the function, one puts {debut,F_debut,dF_debut} equal to {z,F,dF}.
//
// Variables:
// ----------
// z : variable of the Coulomb wave function.
// F,dF : regular Coulomb wave function in z and derivative in z.
// x,y,l_r,l_i,eta_r,eta_i : Re[z], Im[z], Re[l], Im[l], Re[eta], Im[eta].
// is_it_successful : true if the asymptotic expansions converges, false it not (after asymptotic_expansion_F_dF).
//                    true if the direct integration worked, false it not (after F_dF_direct_integration).
// omega : sign[Im[z]]. H[omega](z) is calculated if the direct integration of F failed.
// two_I_omega, two_I_term : 2.i.omega, 2.i.omega if is_it_normalized is true, 2.i.omega.Cl_eta^2 if not.
// h_omega, h_minus_omega : log derivatives of H[omega](z) and H[-omega](z) calculated with continued fractions.
// H_omega,dH_omega,H_minus_omega,dH_minus_omega : H[omega](z), H[-omega](z) and derivatives

void Coulomb_wave_functions::F_dF (const complex<double> &z,complex<double> &F,complex<double> &dF)
{  
  const double x = real (z),y = imag (z),l_r = real (l),l_i = imag (l),eta_r = real (eta),eta_i = imag (eta);

  if (((y != 0.0) || (eta_i != 0.0) || (l_i != 0.0)) 
      && (abs (y) < sqrt_precision*min (1.0,x)) && (abs (eta_i) < sqrt_precision) && (abs (l_i) < sqrt_precision)
      && (!neg_int_omega_one && !neg_int_omega_minus_one))
    first_order_expansions (true,z,F,dF);
  else if (abs (z) <= 0.5)
    F_dF_power_series (z,F,dF);
  else 
  {
    if (real (z) < 0.0) 
      F_dF_with_symmetry_relations (z,F,dF);
    else
    {
      bool is_it_successful = false;
      if (!neg_int_omega_one && !neg_int_omega_minus_one) asymptotic_expansion_F_dF (z,F,dF,is_it_successful);

      if (!is_it_successful) 
      {
	F_dF_direct_integration (z,F,dF,is_it_successful);

	if (!neg_int_omega_one && !neg_int_omega_minus_one && !is_it_successful)
	{
	  const int omega = SIGN(imag (z));
	  const complex<double> two_I_omega(0.0,2.0*omega),two_I_term = (is_it_normalized) ? (two_I_omega) : (two_I_omega*Cl_eta*Cl_eta);
	  const complex<double> h_omega = continued_fraction_h (z,omega),h_minus_omega = continued_fraction_h (z,-omega),one_over_two_I_term = 1.0/two_I_term;

	  complex<double> H_omega,dH_omega;
	  H_dH_direct_integration (omega,z,H_omega,dH_omega);
	  
	  const complex<double> H_minus_omega = two_I_term/((h_omega - h_minus_omega)*H_omega),dH_minus_omega = h_minus_omega*H_minus_omega;  	  
	  F = (H_omega - H_minus_omega)*one_over_two_I_term;
	  dF = (dH_omega - dH_minus_omega)*one_over_two_I_term;
	}}}
  }

  if (!isfinite (F) || !isfinite (dF)) cout<<"Numerical failure encountered in F_dF."<<endl,exit (1);

  if ((y == 0.0) && (eta_i == 0.0) && (l_i == 0.0)) F = real (F),dF = real (dF); 
  debut = z,F_debut = F,dF_debut = dF;
}









// Calculation of G(z) and G'(z).
// ------------------------------
// One calculates the irregular Coulomb wave function from H+ and F.
// If 1+l+i.omega.eta is a negative integer, G is by definition H[-omega]. 
// If not, one uses the formulas : 
// G(z) = H+(z) - i.F(z), G'(z) = H+'(z) - i.F'(z) if is_it_normalized is true,
// G(z) = H+(z) - i.Cl_eta^2.F(z), G'(z) = H+'(z) - i.Cl_eta^2.F'(z) if not.
// There is no numerical inaccuracy as G is never a minimal solution.
// One takes only real parts if l, eta and z are real.
//
// Variables :
// -----------
// z : variable of the Coulomb wave function.
// G,dG : irregular Coulomb wave functions and derivatives.
// x,y,l_r,l_i,eta_r,eta_i : Re[z], Im[z], Re[l], Im[l], Re[eta], Im[eta].
// H_plus,dH_plus : H+(z) and H+'(z).
// F,dF : regular Coulomb wave functions and derivatives.
// I_Cl_eta_square : i.C(l,eta)^2.

void Coulomb_wave_functions::G_dG (const complex<double> &z,complex<double> &G,complex<double> &dG)
{
  const double x = real (z),y = imag (z),l_r = real (l),l_i = imag (l),eta_r = real (eta),eta_i = imag (eta);

  if (((y != 0.0) || (eta_i != 0.0) || (l_i != 0.0)) 
      && (abs (y) < sqrt_precision*min (1.0,x)) && (abs (eta_i) < sqrt_precision) && (abs (l_i) < sqrt_precision)
      && (!neg_int_omega_one && !neg_int_omega_minus_one))
    first_order_expansions (false,z,G,dG);
  else
  {
    if (neg_int_omega_one) 
      H_dH (-1,z,G,dG);
    else if (neg_int_omega_minus_one)
      H_dH (1,z,G,dG);
    else
    {
      complex<double> F,dF;
      F_dF (z,F,dF);

      complex<double> H_plus,dH_plus;
      H_dH (1,z,H_plus,dH_plus);

      const complex<double> I(0.0,1.0);

      if (is_it_normalized)
	G = H_plus - I*F,dG = dH_plus - I*dF;
      else
      {
	const complex<double> I_Cl_eta_square = I*Cl_eta*Cl_eta;
	
	if ((I_Cl_eta_square == 0.0) || (!isfinite (I_Cl_eta_square)))
	  G = H_plus - I*exp (2.0*log_Cl_eta + log (F)),dG = dH_plus - I*exp (2.0*log_Cl_eta + log (dF));
	else
	  G = H_plus - I_Cl_eta_square*F,dG = dH_plus - I_Cl_eta_square*dF;
      }
      
      if ((y == 0.0) && (eta_i == 0.0) && (l_i == 0.0)) G = real (G),dG = real (dG);
    }
  }
}




// Calculation of H[omega](z) and H'[omega](z). 
// --------------------------------------------
// One first tries the asymptotic expansion formula if 1+l+/-i.eta is no negative integer.
// On uses logs if the unscaling factor underflows or overflows.
// If it failed, and imaginary parts of l,eta,z are much smaller than their real parts but not all zero, with Re[z] > 0,
// one calculates H[omega](z) and H'[omega](z) with the first order expansion method.
// If one is not in this case, one calculates F(z)and F'(z).
// If |Im[l]| > 1 and |z| <= 1, one tries the expansion formula with F(l,eta,z) and F(-l-1,eta,z).
// If not, or if it failed, one uses the continued fraction formula.
// If l,eta and z are real, one rewrites H[omega] as H[omega] = Re[H[omega]] + i.omega.norm.Re[F] to avoid numerical inaccuracies for Im[H[omega]].
// norm is 1 if is_it_normalized is true, C(l,eta)^2 if not.
// 
//
// Variables :
// -----------
// omega : 1 if one calculates H+(z) and H+'(z), -1 if one calculates H-(z) and H-'(z).
// z : variable of the Coulomb wave function.
// H,dH : H+(z) and H+'(z) if omega=1, H-(z) and H-'(z) if omega=-1.
// is_it_successful : true if the asymptotic expansions converges, false it not (in asymptotic_expansion_H_dH_scaled).
//                    true if the expansion formula with F(l,eta,z) and F(-l-1,eta,z) worked, false it not (in H_dH_with_expansion).
// H_scaled,dH_scaled : H[omega](z).exp[-i.omega.[z - eta.log[2z]]) and H'[omega](z).exp[-i.omega.z.[z - eta.log[2z]]) given by the asymptotic expansion formula.
// I_omega_z,log_unscale,unscale : i.omega,i.omega.[z - eta.log[2z]],exp[i.omega.[z - eta.log[2z]]]
// x,y,l_r,l_i,eta_r,eta_i : Re[z], Im[z], Re[l], Im[l], Re[eta], Im[eta].
// F,dF : regular Coulomb wave function and derivative in z.
// omega_norm_functions : for l,eta,z real, omega.C(l,eta)^2 if is_it_normalized is false, omega if it is true.
//                        One indeed has H[omega] = G + I.omega.norm.F, with in this case G and omega.norm.F as its real and imaginary parts.

void Coulomb_wave_functions::H_dH (const int omega,const complex<double> &z,complex<double> &H,complex<double> &dH)
{
  bool is_it_successful = false;

  complex<double> H_scaled,dH_scaled;
  if (!neg_int_omega_one && !neg_int_omega_minus_one) asymptotic_expansion_H_dH_scaled (omega,1.0/z,H_scaled,dH_scaled,is_it_successful);

  if (is_it_successful)
  {
    const complex<double> I_omega(0,omega),log_unscale = I_omega*(z - eta*(M_LN2 + log (z))),unscale = exp (log_unscale);

    if ((unscale == 0.0) || (!isfinite (unscale)))
      H = exp (log (H_scaled) + log_unscale),dH = exp (log (dH_scaled) + log_unscale);
    else    
      H = H_scaled*unscale,dH = dH_scaled*unscale;
  }
  else
  {
    const double x = real (z),y = imag (z),l_r = real (l),l_i = imag (l),eta_r = real (eta),eta_i = imag (eta);
    
    if (((y != 0.0) || (eta_i != 0.0) || (l_i != 0.0)) 
	&& (abs (y) < sqrt_precision*min (1.0,x)) && (abs (eta_i) < sqrt_precision) && (abs (l_i) < sqrt_precision)
	&& (!neg_int_omega_one && !neg_int_omega_minus_one))
      H_dH_from_first_order_expansions (omega,z,H,dH);
    else
    { 
      //// Replace the following line by : if (!neg_int_omega_one && !neg_int_omega_minus_one) H_dH_with_expansion (omega,z,H,dH,is_it_successful);
      //// if you want H_dH_with_expansion to be used if |l_i| < 1 or |z| > 1.
      if (!neg_int_omega_one && !neg_int_omega_minus_one && (abs (l_i) >= 1.0) && (abs (z) <= 1.0)) H_dH_with_expansion (omega,z,H,dH,is_it_successful);

      if (!is_it_successful) H_dH_with_F_dF_and_CF (omega,z,H,dH);

      if ((y == 0.0) && (eta_i == 0.0) && (l_i == 0.0))
      {
	complex<double> F,dF;
	F_dF (z,F,dF);

	const double omega_norm_functions = (!is_it_normalized) ? (omega*real (Cl_eta)*real (Cl_eta)) : (omega);
	H = complex<double> (real (H),omega_norm_functions*real (F));
	dH = complex<double> (real (dH),omega_norm_functions*real (dF));
      }
    }
  }

  if (!isfinite (H) || !isfinite (dH)) cout<<"Numerical failure encountered in H_dH."<<endl,exit (1);
}







// Calculation of the scaled H[omega](z) and H'[omega](z). 
// -------------------------------------------------------
// They are H(omega)(z).exp[-i.omega.[z - eta.log[2z]]] and dH(omega)/dz(z).exp[-i.omega.[z - eta.log[2z]]].
// One first tries the asymptotic expansion formula if 1+l+/-i.eta is no negative integer.
// If it failed, and imaginary parts of l,eta,z are much smaller than their real parts but not all zero, with Re[z] > 0,
// one calculates H[omega](z) and H'[omega](z) with the first order expansion method.
// If one is not in this case, one calculates F(z) and F'(z).
// If |Im[l]| > 1 and |z| <= 1, one tries the expansion formula with F(l,eta,z) and F(-l-1,eta,z).
// If not, or if it failed, one uses the continued fraction formula.
// If l,eta and z are real, one rewrites H[omega] as H[omega] = Re[H[omega]] + I.omega.norm.Re[F], to avoid numerical inaccuracies for Im[H[omega]].
// norm is 1 if is_it_normalized is true, C(l,eta)^2 if not.
// One uses logs if the scaling factor underflows or overflows.
//
// Variables :
// -----------
// omega : 1 if one calculates H+(z) and H+'(z) scaled, -1 if one calculates H-(z) and H-'(z) scaled.
// z : variable of the Coulomb wave function.
// H_scaled,dH_scaled : H[omega](z).exp[-i.omega.[z - eta.log[2z]]) and H'[omega](z).exp[-i.omega.[z - eta.log[2z]]).
// is_it_successful : true if the asymptotic expansions converges, false it not (in asymptotic_expansion_H_dH_scaled).
//                    true if the expansion formula with F(l,eta,z) and F(-l-1,eta,z) worked, false it not (in H_dH_with_expansion).
// x,y,l_r,l_i,eta_r,eta_i : Re[z], Im[z], Re[l], Im[l], Re[eta], Im[eta].
// F,dF : regular Coulomb wave function and derivative in z.
// H,dH : H+(z) and H+'(z) if omega=1, H-(z) and H-'(z) if omega=-1.
// omega_norm_functions : for l,eta,z real, omega.C(l,eta)^2 if is_it_normalized is false, omega if it is true.
//                        One indeed has H[omega] = G + I.omega.norm.F, with in this case G and omega.norm.F as its real and imaginary parts.
// I_omega_z,log_scale,scale : i.omega,-i.omega.[z - eta.log[2z]],exp[-i.omega.[z - eta.log[2z]]]

void Coulomb_wave_functions::H_dH_scaled (const int omega,const complex<double> &z,complex<double> &H_scaled,complex<double> &dH_scaled)
{ 
  bool is_it_successful = false;
  if (!neg_int_omega_one && !neg_int_omega_minus_one) asymptotic_expansion_H_dH_scaled (omega,1.0/z,H_scaled,dH_scaled,is_it_successful);

  if (!is_it_successful)
  {
    complex<double> H,dH;
   
    const double x = real (z),y = imag (z),l_r = real (l),l_i = imag (l),eta_r = real (eta),eta_i = imag (eta);

    if (((y != 0.0) || (eta_i != 0.0) || (l_i != 0.0)) 
	&& (abs (y) < sqrt_precision*min (1.0,x)) && (abs (eta_i) < sqrt_precision) && (abs (l_i) < sqrt_precision)
	&& (!neg_int_omega_one && !neg_int_omega_minus_one))
      H_dH_from_first_order_expansions (omega,z,H,dH);
    else 
    { 
      //// Replace the following line by : if (!neg_int_omega_one && !neg_int_omega_minus_one) H_dH_with_expansion (omega,z,H,dH,is_it_successful);
      //// if you want H_dH_with_expansion to be used if |l_i| < 1 or |z| > 1.
      if (!neg_int_omega_one && !neg_int_omega_minus_one && (abs (l_i) >= 1.0) && (abs (z) <= 1.0)) H_dH_with_expansion (omega,z,H,dH,is_it_successful);

      if (!is_it_successful) H_dH_with_F_dF_and_CF (omega,z,H,dH);
      
      if ((y == 0.0) && (eta_i == 0.0) && (l_i == 0.0))
      {  
	complex<double> F,dF;
	F_dF (z,F,dF);

	const double omega_norm_functions = (!is_it_normalized) ? (omega*real (Cl_eta)*real (Cl_eta)) : (omega);
	H = complex<double> (real (H),omega_norm_functions*real (F));
	dH = complex<double> (real (dH),omega_norm_functions*real (dF));
      }
    }
  
    const complex<double> I_omega(0,omega),log_scale = -I_omega*(z - eta*(M_LN2 + log (z))),scale = exp (log_scale);
    
    if ((scale == 0.0) || (!isfinite (scale)))
      H_scaled = exp (log (H) + log_scale),dH_scaled = exp (log (dH) + log_scale);
    else
      H_scaled = H*scale,dH_scaled = dH*scale; 
  }

  if (!isfinite (H_scaled) || !isfinite (dH_scaled)) cout<<"Numerical failure encountered in H_dH_scaled."<<endl,exit (1);
}


// Storage of initial conditions debut,F(debut),F'(debut)
// ------------------------------------------------------

void Coulomb_wave_functions::F_dF_init (const complex<double> &z,const complex<double> &F,const complex<double> &dF)
{
  debut = z, F_debut = F, dF_debut = dF;
}


==> examples.cpp <==
#include <iostream>
#include <fstream>
#include <string>
#include <complex>

using namespace std;

#define SIGN(a) (((a) < 0) ? (-1) : (1))

const double precision = 1E-10,sqrt_precision = 1E-5;

#include "complex_functions.H"
#include "cwfcomp.cpp"
#include "test_rec_rel.cpp"

int main (void)
{
  string is_it_normalized_str;
  cin>>is_it_normalized_str;

  const bool is_it_normalized = (is_it_normalized_str == "true") ? (true) : (false);
  
  complex<double> l,eta;
  cin>>l>>eta;

  double R;
  cin>>R;

  int Nz,Nl;
  cin>>Nz>>Nl;

  const double step = 2.0/static_cast<double> (Nz);
 
  class Coulomb_wave_functions cwf(is_it_normalized,l,eta),cwf_lp1(is_it_normalized,l+1,eta);

  ofstream out_file("test.output");
  out_file.precision (10);

  if (is_it_normalized) out_file<<"is_it_normalized:true l:"<<l<<" eta:"<<eta<<" R:"<<R<<"  Nz:"<<Nz<<"  Nl:"<<Nl<<endl<<endl;
  if (!is_it_normalized) out_file<<"is_it_normalized:false l:"<<l<<" eta:"<<eta<<" R:"<<R<<" Nz:"<<Nz<<"  Nl:"<<Nl<<endl<<endl;

  for (int i = 0 ; i < Nz ; i++)
  {
    const double x = i*step;
    const complex<double> z = R*exp (complex<double> (0,x*M_PI));

    complex<double> F,dF,Hp,dHp,Hm,dHm,G,dG;
    cwf.F_dF (z,F,dF);
    cwf.G_dG (z,G,dG);
    cwf.H_dH (1,z,Hp,dHp);
    cwf.H_dH (-1,z,Hm,dHm);

    out_file<<"z:"<<z<<endl;
    out_file<<"F:"<<F<<" F':"<<dF<<endl;
    out_file<<"G:"<<G<<" G':"<<dG<<endl;
    out_file<<"H+:"<<Hp<<" H+':"<<dHp<<endl;
    out_file<<"H-:"<<Hm<<" H-':"<<dHm<<endl;
    out_file<<"Wronskian test: "<<Wronskian_test (z,cwf,cwf_lp1)<<endl<<endl;
  }

  complex<double> *const z_tab = new complex<double> [Nz];
  complex<double> * *const F_tab = new complex<double> * [Nz],* *const dF_tab = new complex<double> * [Nz];
  complex<double> * *const G_tab = new complex<double> * [Nz],* *const dG_tab = new complex<double> * [Nz];
  complex<double> * *const Hp_tab = new complex<double> * [Nz],* *const dHp_tab = new complex<double> * [Nz];
  complex<double> * *const Hm_tab = new complex<double> * [Nz],* *const dHm_tab = new complex<double> * [Nz];

  for (int iz = 0 ; iz < Nz ; iz++)
  { 
    z_tab[iz] = R*exp (complex<double> (0,iz*step*M_PI));

    F_tab[iz] = new complex<double> [Nl];
    dF_tab[iz] = new complex<double> [Nl];
    G_tab[iz] = new complex<double> [Nl];
    dG_tab[iz] = new complex<double> [Nl];
    Hp_tab[iz] = new complex<double> [Nl];
    dHp_tab[iz] = new complex<double> [Nl];
    Hm_tab[iz] = new complex<double> [Nl];
    dHm_tab[iz] = new complex<double> [Nl];
  }

  out_file<<endl<<"Recurrence relations results for a table of z values."<<endl;
  cwf_l_tables_recurrence_relations (l,Nl,eta,is_it_normalized,Nz,z_tab,F_tab,dF_tab,G_tab,dG_tab,Hp_tab,dHp_tab,Hm_tab,dHm_tab);

  for (int iz = 0 ; iz < Nz ; iz++)
  {
    out_file<<"z:"<<z_tab[iz]<<endl;
    for (int il = 0 ; il < Nl ; il++) 
    { 
      out_file<<"l[rec]:"<<l+il<<endl;
      out_file<<"F:"<<F_tab[iz][il]<<" F':"<<dF_tab[iz][il]<<endl;
      out_file<<"G:"<<G_tab[iz][il]<<" G':"<<dG_tab[iz][il]<<endl;
      out_file<<"H+:"<<Hp_tab[iz][il]<<" H+':"<<dHp_tab[iz][il]<<endl;
      out_file<<"H-:"<<Hm_tab[iz][il]<<" H-':"<<dHm_tab[iz][il]<<endl<<endl;
    }
  }

  out_file<<endl<<"Recurrence relations results for a single z."<<endl;
  cwf_l_tables_recurrence_relations (l,Nl,eta,is_it_normalized,z_tab[0],F_tab[0],dF_tab[0],G_tab[0],dG_tab[0],Hp_tab[0],dHp_tab[0],Hm_tab[0],dHm_tab[0]);
  out_file<<"z:"<<z_tab[0]<<endl;
  for (int il = 0 ; il < Nl ; il++) 
  { 
    out_file<<"l[rec]:"<<l+il<<endl;
    out_file<<"F:"<<F_tab[0][il]<<" F':"<<dF_tab[0][il]<<endl;
    out_file<<"G:"<<G_tab[0][il]<<" G':"<<dG_tab[0][il]<<endl;
    out_file<<"H+:"<<Hp_tab[0][il]<<" H+':"<<dHp_tab[0][il]<<endl;
    out_file<<"H-:"<<Hm_tab[0][il]<<" H-':"<<dHm_tab[0][il]<<endl<<endl;
  }

  for (int iz = 0 ; iz < Nz ; iz++)
  {
    delete [] F_tab[iz];
    delete [] dF_tab[iz];
    delete [] G_tab[iz];
    delete [] dG_tab[iz];
    delete [] Hp_tab[iz];
    delete [] dHp_tab[iz];
    delete [] Hm_tab[iz];
    delete [] dHm_tab[iz];
  }

  delete [] z_tab;

  delete [] F_tab;
  delete [] dG_tab;
  delete [] G_tab;
  delete [] dF_tab;
  delete [] Hp_tab;
  delete [] dHp_tab;
  delete [] Hm_tab;
  delete [] dHm_tab;

  out_file.close ();
}


==> test_rec_rel.cpp <==
// Calculation of a Wronskian testing the quality of calculated Coulomb wave functions at a given z.
// -------------------------------------------------------------------------------------------------
//
// One uses the Wronskian F[l].H[omega,l+1] - F[l+1].H[omega,l] = C(l,eta)/C(l+1,eta)/(2l+3) and its derivative, which is zero, with standard normalization.
// One calculates |H[omega,l+1]/H[omega,l] - F[l+1]/F[l] - C(l,eta)/C(l+1,eta)/(2l+3)/(F[l].H[omega,l])|oo
// and |(H[omega,l+1]/H[omega,l].(F'[l]/F[l]) + H'[omega,l+1]/H[omega,l] - F'[l+1]/F[l] - (H[omega,l+1]/H[omega,l]).(F[l+1]/F[l])|oo
// omega is chosen so H[omega] is minimal if F is not, i.e. |H[omega,l]| <= |H[-omega,l]|.
// As recurrence relations are not used in the class Coulomb_wave_function, this is a meaningful test.
// The other Wronskian F'.H[omega] - F.H[omega'] = 1 does not test anything,
// as it is used with continued fractions to evaluate Coulomb wave functions.
// For non-standard normalization, one has to use instead F[l].H[omega,l+1] - F[l+1].H[omega,l].[(C(l+1,eta)/C(l,eta))^2] = 1/(2l+3)
// 
// Variables
// ---------
// z : variable of the wave functions
// cwf_l,cwf_lp1,l,eta : classes Coulomb_wave_function of respective parameters l,eta and l+1,eta for angular momentum and Sommerfeld parameter respectively. 
//                       Normalization can be standard or not, but it has to be the same for both classes.
// is_it_normalized : true if standard normalization is used, false if not.
// Fl,dFl,Flp1,dFlp1 : regular wave functions and derivative calculated at z of parameters l,eta and l+1,eta respectively.
// Hp_l,Hm_l,dHp_l,dHm_l : irregular wave functions H+, H- and derivatives calculated at z of parameters l and eta.
// omega: +1 or -1, so F and H[omega] are numerically linearly independent. One then has |H[omega](z)| <= |H[-omega](z)|.
// H_omega_l,dH_omega_l,H_omega_lp1,dH_omega_lp1 : irregular wave functions H+(omega = 1) or H-(omega = -1) and derivative 
//                                                 calculated at z of respective parameters l,eta and l+1,eta.
// Cl_eta_ratio, Cl_eta_ratio_inv_square : C(l,eta)/C(l+1,eta), [C(l+1,eta)/C(l,eta)]^2.
// F_ratio, H_omega_ratio,Fl_log_der,H_omega_l_log_der : F[l+1]/F[l], H[omega,l+1]/H[omega,l], F'[l]/F[l], H'[omega,l]/H[omega,l].
// inf_norm_W_diff : test associated to  F[l], H[omega,l], F[l+1] and H[omega,l+1] (see above).
// inf_norm_W_der_diff :  test associated to  F[l], H[omega,l], F[l+1], H[omega,l+1] and their derivative (see above).

double Wronskian_test (const complex<double> &z,
		       class Coulomb_wave_functions &cwf_l,
		       class Coulomb_wave_functions &cwf_lp1)
{
  const bool is_it_normalized = cwf_l.is_it_normalized;
  const complex<double> l = cwf_l.l, eta = cwf_l.eta;

  if ((cwf_lp1.is_it_normalized != is_it_normalized) || (cwf_lp1.l != l + 1) || (cwf_lp1.eta != eta)) 
    cout<<"Parameters of cwf_l and cwf_lp1 are not correct."<<endl, exit (1);

  complex<double> Fl,dFl,Flp1,dFlp1,Hp_l,dHp_l,Hm_l,dHm_l;

  cwf_l.F_dF (z,Fl,dFl);
  cwf_lp1.F_dF (z,Flp1,dFlp1);
  
  cwf_l.H_dH (1,z,Hp_l,dHp_l);
  cwf_l.H_dH (-1,z,Hm_l,dHm_l);

  const int omega = (abs (Hp_l) <= abs (Hm_l)) ? (1) : (-1);
  const complex<double> H_omega_l = (omega == 1) ? (Hp_l) : (Hm_l), dH_omega_l = (omega == 1) ? (dHp_l) : (dHm_l);

  complex<double> H_omega_lp1,dH_omega_lp1;
  cwf_lp1.H_dH (omega,z,H_omega_lp1,dH_omega_lp1);

  const complex<double> Cl_eta_ratio = exp (log_Cl_eta_calc (l,eta) - log_Cl_eta_calc (l+1,eta)), F_ratio =  Flp1/Fl, H_omega_ratio = H_omega_lp1/H_omega_l;

  if (is_it_normalized)
  {
    const double inf_norm_W_diff = inf_norm (H_omega_ratio - F_ratio - Cl_eta_ratio/(H_omega_l*Fl*(2*l + 3)));
    const double inf_norm_W_der_diff = inf_norm ((dFl/Fl)*H_omega_ratio + dH_omega_lp1/H_omega_l - dFlp1/Fl - (dH_omega_l/H_omega_l)*F_ratio);

    return max (inf_norm_W_diff,inf_norm_W_der_diff);
  }
  else
  {
    const complex<double> Cl_eta_ratio_inv_square = 1.0/(Cl_eta_ratio*Cl_eta_ratio), Fl_log_der = dFl/Fl, H_omega_l_log_der = dH_omega_l/H_omega_l;
    const double inf_norm_W_diff = inf_norm (H_omega_ratio - F_ratio*Cl_eta_ratio_inv_square - 1.0/(H_omega_l*Fl*(2*l + 3)));
    const double inf_norm_W_der_diff = inf_norm (Fl_log_der*H_omega_ratio+dH_omega_lp1/H_omega_l - (dFlp1/Fl+H_omega_l_log_der*F_ratio)*Cl_eta_ratio_inv_square);

    return max (inf_norm_W_diff,inf_norm_W_der_diff);
  }
}







// Calculation of tables of integer l's spaced of Coulomb wave functions with three-term recurrence relations
// ----------------------------------------------------------------------------------------------------------
// 
// Coulomb wave functions obey three-term recurrence relations:
// 
// For f being F,G,H+ or H-, with the standard normalization, one has:
//
// f[l] = (S[l]/R[l]).f[l-1] - (1/R[l]).f'[l-1], f'[l] = R[l].f[l-1] - S[l].f[l]  (forward recurrence) 
// f[l] = (1/R[l+1]).f'[l+1] + (S[l+1]/R[l+1]).f[l+1], f'[l] = S[l+1].f[l] - R[l+1].f[l+1]  (backward recurrence) 
// 
// With the non-standard normalization, one has, for F and f being G,H+ or H- only:
// F[l] = (2l+1).(S[l]/(R[l]^2)).F[l-1] - ((2l+1)/(R[l]^2)).F'[l-1], F'[l] = (2l+1).F[l-1] - S[l].F[l]  (forward recurrence) 
// F[l] = (1/(2l+3]).F'[l+1] + (S[l+1]/2(l+3)).F[l+1], F'[l] = S[l+1].F[l] - ((R[l+1]^2)/(2l+3)).F[l+1]  (backward recurrence)
// 
// f[l] = (S[l+1]/(2l+1]).f[l-1] - (1/(2l+1)).f'[l-1], f'[l] = ((R[l]^2)/(2l+1)).f[l-1] - S[l].f[l]  (forward recurrence) 
// f[l] = ((2l+3)/(R[l+1]^2)).f'[l+1] + (2l+3).(S[l+1]/(R[l+1]^2)).f[l+1], f'[l] = S[l+1].f[l] - (2l+3).f[l+1]  (backward recurrence)  
// 
// where R[l] = (2l+1).C(l,eta)/C(l-1,eta), S[l] = l/z + eta/l .
// l varies from l_deb to l_end = l_deb + Nl - 1.
//
// Forward recurrence is stable for |f| increasing and backward recurrence is stable for |f| decreasing.
// Asymptotically, |F| -> 0 and |H[omega]| -> +oo with Re[l] (the choice of omega is given afterwards).
// Then, forward recurrence is used for H[omega] and backward recurrence for F.
// There may be, however, a turning point l_turn at low |l|, for which |F| increases and |H[omega]| decreases.
// In this case, one has to reverse recurrences for F and H[omega].
// Omega is chosen so |H[omega,l_turn]| <= |H[-omega,l_turn]|.
// With this omega, H[omega] will be minimal for low |l| if F is not minimal in this region.
//
// In recurrence routines, all functions F, G, H+ and H- and derivatives are calculated, 
// with the standard or non-standard normalization, for a single z or a table z_tab of Nz z values.
// f/f' is one-dimensional table for a single z: f(l,eta,z) = f[il], where l = l_deb + il.
// f/f' is a two-dimensional table for a table of z: f(l,eta,z) = f[iz][il], where l = l_deb + il and z = z_tab[iz].
// There also, it is better to have |F[iz][l_end]| with iz increasing.
// Scaling of H+/H- is not included here, as it is useless due to the necessary knowledge of F (i.e., |F| would be out of range if it were.).
// Functions ending with "helper" are made to be called from other functions and do not have to be used by the user.



// Routine calculating all F,F' tables with recurrence relations and the angular turning point if any.
// ---------------------------------------------------------------------------------------------------
// 
// F,F' are calculated for all z's and l's with recurrence relations from the direct evaluation of F,F' at l=l_end..
// l_turn, functions of z, is determined from the condition |F[l_turn]| < |F[l_turn+1]| for standard normalization,
// |F[l_turn]| < |F[l_turn+1].R[l+1]/(2l+3)| for non-standard normalization.
// If there is a turning point, F,F' are directly calculated at l=l_deb and forward recurrence is used.
//
// Variables
// ---------
// l_deb,l_end : first and last considered angular momenta.
// Nl,l : number of angular momenta, angular momentum l = l_deb+i, i in [0:Nl-1]. l_end is l_deb + Nl - 1.
// eta : Sommerfeld parameter
// is_it_normalized : true if one uses standard normalization, false if not.
// Nz : number of z variables
// z_tab : table of Nz variables
// R_tab : Table of Rl values : Rl = (2l+1).C(l,eta)/C(l-1,eta), l in [l_deb+1,l_end].
// cwf_l_deb,cwf_l_end : classes Coulomb_wave_functions of respective parameters l_deb, eta, is_it_normalized and l_end, eta, is_it_normalized.
// F_tab,dF_tab : table of values of F(l,eta,z) and F'(l,eta,z). F(l,eta,z) = F_tab[iz][il], F'(l,eta,z) = dF_tab[iz][il], with z = z_tab[iz] and l = l_deb+il.
// il_turn_tab : l_turn = l_deb + il_turn_tab[iz] if there is a turning l point for a given z (see above).
// il_turn : reference on il_turn_tab[iz].
// z,Fz_tab,dFz_tab : z_tab[iz], F_tab[iz] and dF_tab[iz] for iz in [0:Nz-1].
// Fl,dFl,Flp1,dFlp1,Flm1,dFlm1 : F_tab[iz][il], dF_tab[iz][il], 
//                                F_tab[iz][il+1], dF_tab[iz][il+1],
//                                F_tab[iz][il-1], dF_tab[iz][il-1], respectively.
// Sl,Rl : Sl = S[l] = l/z + eta/l and Rl = R[l] = R_tab[il], for l = l_deb+il and il in [1:Nl-1]. 
// Slp1,Rlp1 : Slp1 = S[l+1] = (l+1)/z + eta/(l+1) and Rlp+1 = R[l+1] = R_tab[il+1], for l = l_deb+il and il in [0:Nl-2].

void F_dF_l_tables_rec_rel_helper (const int Nl,const int Nz,const complex<double> z_tab[],const complex<double> R_tab[],
				   class Coulomb_wave_functions &cwf_l_deb,
				   class Coulomb_wave_functions &cwf_l_end,
				   complex<double> *const *const F_tab,complex<double> *const *const dF_tab,int il_turn_tab[])
{
  const bool is_it_normalized = cwf_l_deb.is_it_normalized;
  const complex<double> l_deb = cwf_l_deb.l,eta = cwf_l_deb.eta;

  for (int iz = 0 ; iz < Nz ; iz++)
  { 
    int &il_turn = il_turn_tab[iz];
    il_turn = -1;

    const complex<double> z = z_tab[iz];
    complex<double> *const Fz_tab = F_tab[iz], *const dFz_tab = dF_tab[iz];

    cwf_l_end.F_dF (z,Fz_tab[Nl-1],dFz_tab[Nl-1]);

    for (int il = Nl-2 ; il >= 0 ; il--)
    {
      const complex<double> l = l_deb+il,Slp1 = (l+1)/z + eta/(l+1),Rlp1 = R_tab[il+1],Flp1 = Fz_tab[il+1],dFlp1 = dFz_tab[il+1];
      complex<double> &Fl = Fz_tab[il],&dFl = dFz_tab[il];

      Fl = (is_it_normalized) ? ((dFlp1 + Slp1*Flp1)/Rlp1) : ((dFlp1 + Slp1*Flp1)/(2*l+3));
      dFl = (is_it_normalized) ? (Slp1*Fl - Rlp1*Flp1) : (Slp1*Fl - (Rlp1*Rlp1/(2*l + 3))*Flp1);

      if (is_it_normalized && (abs (Fl) < abs (Flp1))) 
	il_turn = il, il = -1;
      else if (!is_it_normalized && (abs (Fl) < abs (Flp1*Rlp1/(2*l+3)))) 
	il_turn = il, il = -1;
    }
    
    if (il_turn >= 0)
    {
      cwf_l_deb.F_dF (z,Fz_tab[0],dFz_tab[0]);
      for (int il = 1 ; il <= il_turn ; il++)
      {
	const complex<double> l = l_deb+il,Sl = l/z + eta/l,Rl = R_tab[il],Flm1 = Fz_tab[il-1],dFlm1 = dFz_tab[il-1];
	complex<double> &Fl = Fz_tab[il],&dFl = dFz_tab[il];

	Fl = (is_it_normalized) ? ((Sl*Flm1 - dFlm1)/Rl) : ((Sl*Flm1 - dFlm1)*(2*l+1)/(Rl*Rl));
	dFl = (is_it_normalized) ? (Rl*Flm1 - Sl*Fl) : ((2*l+1)*Flm1 - Sl*Fl);
      }
    }
  }
}







// Routine calculating G,H+,H- and derivative tables for a given z with recurrence relations.
// ------------------------------------------------------------------------------------------
// 
// z is fixed for this routine.
// H+,H+' and H-,H-' are calculated first directly at l=l_turn to determine omega so H[omega,l_turn] is minimal if F is not.
// Then H[omega],H'[omega] are calculated for all l with recurrence relations with forward and backward recurrence from l_turn.
// G,G' and H[-omega],H'-[omega] come forward with standard relations.
//
// Variables
// ---------
// l_deb,l_end : first and last considered angular momenta.
// Nl,l : number of angular momenta, angular momentum l = l_deb+i, i in [0:Nl-1]. l_end is l_deb + Nl - 1.
// is_it_normalized : true if one uses standard normalization, false if not.
// R_tab : table of R[l] values : R[l] = (2l+1).C(l,eta)/C(l-1,eta), l in [l_deb+1,l_end].
// cwf_l_tab : table of pointers to Coulomb_wave_functions classes of respective parameters l=l_deb+il, eta, is_it_normalized for il in [0:Nl-1].
// z,Fz_tab,dFz_tab : parameter of the Coulomb wave functions, tables of F,F' values for a fixed z and varying l.
// Hp_z_tab,dHp_z_tab : table of values of H+(l,eta,z) and H+'(l,eta,z).
// Hm_z_tab,dHm_z_tab : table of values of H-(l,eta,z) and H-'(l,eta,z).
// il_turn : l_turn = l_deb + il_turn if there is a turning l point for fixed z (see above). If there is none, l_turn = l_deb by definition.
// Gz_tab,dGz_tab : tables of G,G' values for a fixed z and varying l.
// omega : +1 or -1 so |H[omega,l_turn]| <= |H[-omega,l_turn]|. This insures H[omega,l_turn] to be minimal if F is not.
// Hz_omega_tab,dHz_omega_tab : tables of H+,H+' values for fixed z and varying l if omega = 1
//                              tables of H-,H-' values for fixed z and varying l if omega = -1
// Hz_m_omega_tab,dHz_m_omega_tab : tables of H-,H-' values for fixed z and varying l if omega = 1
//                                  tables of H+,H+' values for fixed z and varying l if omega = -1
// Fl,dFl : values of F,F' for fixed z and l. 
// H_omega_l,dH_omega_l,H_omega_lp1: values of H[omega],H'[omega] for fixed z and l, and fixed z and l+1 respectively.
// dH_omega_lp1,H_omega_lm1,dH_omega_lm1 : values of H[-omega],H'[-omega] for fixed z and l, and fixed z and l+1 respectively.                  
// Slp1,Rlp1 : Slp1 = S[l+1] = (l+1)/z + eta/(l+1) and Rlp+1 = R[l+1] = R_tab[il+1], for l = l_deb+il and il in [0:Nl-2].
// Iomega, G_factor, H_factor : i.omega and factors so H[-omega] = H[omega] - H_factor.F and G = H[omega] - G_factor.F .
//                              G_factor is i.omega for standard normalization and i.omega.(C(l,eta)^2) for non-standard normalization.
//                              H_factor is 2.i.omega for standard normalization and 2.i.omega.(C(l,eta)^2) for non-standard normalization.
// G_factor_turn : same as G_factor for l = l_turn.

void cwf_l_tables_rec_rel_helper (const int Nl,const complex<double> R_tab[],class Coulomb_wave_functions *const cwf_l_tab[],
				  const complex<double> &z,const int il_turn,
				  const complex<double> Fz_tab[],const complex<double> dFz_tab[],
				  complex<double> Hp_z_tab[],complex<double> dHp_z_tab[],
				  complex<double> Hm_z_tab[],complex<double> dHm_z_tab[],
				  complex<double> Gz_tab[],complex<double> dGz_tab[])
{
  const bool is_it_normalized = cwf_l_tab[0]->is_it_normalized;
  const complex<double> l_deb = cwf_l_tab[0]->l, eta = cwf_l_tab[0]->eta;

  cwf_l_tab[il_turn]->F_dF_init (z,Fz_tab[il_turn],dFz_tab[il_turn]);
  cwf_l_tab[il_turn]->H_dH (1,z,Hp_z_tab[il_turn],dHp_z_tab[il_turn]);
  cwf_l_tab[il_turn]->H_dH (-1,z,Hm_z_tab[il_turn],dHm_z_tab[il_turn]);

  const int omega = (abs (Hp_z_tab[il_turn]) <= abs (Hm_z_tab[il_turn])) ? (1) : (-1);
  complex<double> *const Hz_omega_tab = (omega == 1) ? (Hp_z_tab) : (Hm_z_tab),*const dHz_omega_tab = (omega == 1) ? (dHp_z_tab) : (dHm_z_tab);
  complex<double> *const Hz_m_omega_tab = (omega == 1) ? (Hm_z_tab) : (Hp_z_tab),*const dHz_m_omega_tab = (omega == 1) ? (dHm_z_tab) : (dHp_z_tab);
  
  const complex<double> I_omega(0,omega),G_factor_turn = (!is_it_normalized) ? (I_omega*exp (2.0*log_Cl_eta_calc (l_deb + il_turn,eta))) : (I_omega);
  Gz_tab[il_turn] = Hz_omega_tab[il_turn] - G_factor_turn*Fz_tab[il_turn], dGz_tab[il_turn] = dHz_omega_tab[il_turn] - G_factor_turn*dFz_tab[il_turn];

  for (int il = il_turn-1 ; il >=0 ; il--)
  {
    const complex<double> l = l_deb+il,Slp1 = (l+1)/z + eta/(l+1),Rlp1 = R_tab[il+1],H_omega_lp1 = Hz_omega_tab[il+1],dH_omega_lp1 = dHz_omega_tab[il+1];
    complex<double> &H_omega_l = Hz_omega_tab[il],&dH_omega_l = dHz_omega_tab[il];
    H_omega_l = (is_it_normalized) ? ((dH_omega_lp1 + Slp1*H_omega_lp1)/Rlp1) : ((dH_omega_lp1 + Slp1*H_omega_lp1)*(2*l+3)/(Rlp1*Rlp1));
    dH_omega_l = (is_it_normalized) ? (Slp1*H_omega_l - Rlp1*H_omega_lp1) : (Slp1*H_omega_l - (2*l + 3)*H_omega_lp1);

    const complex<double> G_factor = (!is_it_normalized) ? (I_omega*exp (2.0*log_Cl_eta_calc (l,eta))) : (I_omega),H_factor = 2*G_factor;
    const complex<double> Fl = Fz_tab[il],dFl = dFz_tab[il];
    Hz_m_omega_tab[il] = H_omega_l - Fl*H_factor, dHz_m_omega_tab[il] = dH_omega_l - dFl*H_factor;
    Gz_tab[il] = H_omega_l - G_factor*Fl, dGz_tab[il] = dH_omega_l - G_factor*dFl;
  }

  for (int il = il_turn+1 ; il < Nl ; il++)
  {
    const complex<double> l = l_deb+il,Sl = l/z + eta/l,Rl = R_tab[il],H_omega_lm1 = Hz_omega_tab[il-1],dH_omega_lm1 = dHz_omega_tab[il-1];
    complex<double> &H_omega_l = Hz_omega_tab[il],&dH_omega_l = dHz_omega_tab[il];
    H_omega_l = (is_it_normalized) ? ((Sl*H_omega_lm1 - dH_omega_lm1)/Rl) : ((Sl*H_omega_lm1 - dH_omega_lm1)/(2*l+1));
    dH_omega_l = (is_it_normalized) ? (Rl*H_omega_lm1 - Sl*H_omega_l) : (((Rl*Rl)/(2*l+1))*H_omega_lm1 - Sl*H_omega_l);

    const complex<double> G_factor = (!is_it_normalized) ? (I_omega*exp (2.0*log_Cl_eta_calc (l,eta))) : (I_omega),H_factor = 2*G_factor;
    const complex<double> Fl = Fz_tab[il],dFl = dFz_tab[il];
    Hz_m_omega_tab[il] = H_omega_l - Fl*H_factor, dHz_m_omega_tab[il] = dH_omega_l - dFl*H_factor;
    Gz_tab[il] = H_omega_l - G_factor*Fl, dGz_tab[il] = dH_omega_l - G_factor*dFl;
  }
}



// Routine calculating all F,G,H+,H- and derivative tables with recurrence relations for a table of z variables.
// -------------------------------------------------------------------------------------------------------------
// 
// It is first checked that 1+l_deb+/-i.eta is not a negative integer, as this case is not possible here.
// F,G,H+,H- and derivative are calculated with previous routines and they are checked with the wronskian between F and H[omega]
// for each l and z, with omega=+1 or -1 so |H[omega,l]| <= |H[-omega,l]|.
// 
// Variables
// ---------
// l_deb,l_end : first and last considered angular momenta.
// Nl,l : number of angular momenta, angular momentum l = l_deb+i, i in [0:Nl-1]. l_end is l_deb + Nl - 1.
// eta : Sommerfeld parameter
// Ieta,l_deb_p1_p_Ieta,l_deb_p1_m_Ieta : i.eta, 1+l+i.eta, 1+l-i.eta
// is_it_normalized : true if one uses standard normalization, false if not.
// Nz, z_tab : number of z variables, table of z variables.
// R_tab : table of R[l] values : R[l] = (2l+1).C(l,eta)/C(l-1,eta), l in [l_deb+1,l_end].
// cwf_l_tab : table of pointers to Coulomb_wave_functions classes of respective parameters l=l_deb+il, eta, is_it_normalized for il in [0:Nl-1].
// F_tab,dF_tab : table of values of F(l,eta,z) and F'(l,eta,z). F(l,eta,z) = F_tab[iz][il], F'(l,eta,z) = dF_tab[iz][il], with z = z_tab[iz] and l = l_deb+il.
// G_tab,dG_tab : table of values of G(l,eta,z) and G'(l,eta,z). G(l,eta,z) = G_tab[iz][il], G'(l,eta,z) = dG_tab[iz][il].
// Hp_tab,dHp_tab : table of values of H+(l,eta,z) and H+'(l,eta,z). H+(l,eta,z) = Hp_tab[iz][il], H+'(l,eta,z) = dHp_tab[iz][il].
// Hm_tab,dHm_tab : table of values of H-(l,eta,z) and H-'(l,eta,z). H-(l,eta,z) = Hm_tab[iz][il], H-'(l,eta,z) = dHm_tab[iz][il].
// il_turn_tab : l_turn = l_deb + il_turn_tab[iz] if there is a turning l point for a given z (see above). If there is none, l_turn = l_deb by definition.
// il_turn : l_turn = l_deb + il_turn if there is a turning l point for fixed z (see above). If there is none, l_turn = l_deb by definition.
// Fz_tab,dFz_tab : tables of F,F' values for a fixed z and varying l.

void cwf_l_tables_recurrence_relations (const complex<double> &l_deb,const int Nl,const complex<double> &eta,const bool is_it_normalized,
					const int Nz,const complex<double> z_tab[],
					complex<double> *const *const F_tab,complex<double> *const *const dF_tab,
					complex<double> *const *const G_tab,complex<double> *const *const dG_tab,
					complex<double> *const *const Hp_tab,complex<double> *const *const dHp_tab,
					complex<double> *const *const Hm_tab,complex<double> *const *const dHm_tab)
{  
  const complex<double> Ieta(-imag (eta),real (eta)), l_deb_p1_p_Ieta = 1+l_deb+Ieta, l_deb_p1_m_Ieta = 1+l_deb-Ieta;
  if ((l_deb == rint (real (l_deb))) && (real (l_deb) < 0)) cout<<"l_deb cannot be a negative integer."<<endl, exit (1);
  if ((l_deb_p1_p_Ieta == rint (real (l_deb_p1_p_Ieta))) && (real (l_deb_p1_p_Ieta) < 0)) cout<<"1+l_deb+i.eta cannot be a negative integer."<<endl, exit (1);
  if ((l_deb_p1_m_Ieta == rint (real (l_deb_p1_m_Ieta))) && (real (l_deb_p1_m_Ieta) < 0)) cout<<"1+l_deb-i.eta cannot be a negative integer."<<endl, exit (1);

  complex<double> *const R_tab = new complex<double> [Nl];
  class Coulomb_wave_functions **cwf_l_tab = new class Coulomb_wave_functions * [Nl];

  for (int il = 0 ; il < Nl ; il++)
  {
    const complex<double> l = l_deb+il;
    if (il > 0) R_tab[il] = (2*l + 1)*exp (log_Cl_eta_calc (l,eta) - log_Cl_eta_calc (l-1,eta));
    cwf_l_tab[il] = new class Coulomb_wave_functions (is_it_normalized,l,eta);
  }

  int *const il_turn_tab = new int [Nz];
  F_dF_l_tables_rec_rel_helper (Nl,Nz,z_tab,R_tab,*(cwf_l_tab[0]),*(cwf_l_tab[Nl-1]),F_tab,dF_tab,il_turn_tab);

  for (int iz = 0 ; iz < Nz ; iz++)
  { 
    const int il_turn = (il_turn_tab[iz] == -1) ? (0) : (il_turn_tab[iz]);
    const complex<double> *const Fz_tab = F_tab[iz],*const dFz_tab = dF_tab[iz];
    cwf_l_tables_rec_rel_helper (Nl,R_tab,cwf_l_tab,z_tab[iz],il_turn,Fz_tab,dFz_tab,Hp_tab[iz],dHp_tab[iz],Hm_tab[iz],dHm_tab[iz],G_tab[iz],dG_tab[iz]);
  }

  for (int il = 0 ; il < Nl ; il++) delete cwf_l_tab[il];
  delete [] cwf_l_tab;
  delete [] il_turn_tab;
  delete [] R_tab;
}




// Routine calculating all F,G,H+,H- and derivative tables with recurrence relations for a single z.
// -------------------------------------------------------------------------------------------------
// 
// It is first checked that 1+l_deb+/-i.eta is not a negative integer, as this case is not possible here.
// F,G,H+,H- and derivative are calculated with previous routines and they are checked with the wronskian between F and H[omega]
// for each l, with omega=+1 or -1 so |H[omega,l]| <= |H[-omega,l]|. 
//
// Variables
// ---------
// l_deb,l_end : first and last considered angular momenta.
// Nl,l : number of angular momenta, angular momentum l = l_deb+i, i in [0:Nl-1]. l_end is l_deb + Nl - 1.
// eta : Sommerfeld parameter
// Ieta,l_deb_p1_p_Ieta,l_deb_p1_m_Ieta : i.eta, 1+l+i.eta, 1+l-i.eta
// is_it_normalized : true if one uses standard normalization, false if not.
// z : Coulomb wave function variable
// R_tab : table of R[l] values : R[l] = (2l+1).C(l,eta)/C(l-1,eta), l in [l_deb+1,l_end].
// cwf_l_tab : table of pointers to Coulomb_wave_functions classes of respective parameters l=l_deb+il, eta, is_it_normalized for il in [0:Nl-1].
// F_tab,dF_tab : table of values of F(l,eta,z) and F'(l,eta,z). F(l,eta,z) = F_tab[il], F'(l,eta,z) = dF_tab[il], with l = l_deb+il.
// G_tab,dG_tab : table of values of G(l,eta,z) and G'(l,eta,z). G(l,eta,z) = G_tab[il], G'(l,eta,z) = dG_tab[il].
// Hp_tab,dHp_tab : table of values of H+(l,eta,z) and H+'(l,eta,z). H+(l,eta,z) = Hp_tab[il], H+'(l,eta,z) = dHp_tab[il].
// Hm_tab,dHm_tab : table of values of H-(l,eta,z) and H-'(l,eta,z). H-(l,eta,z) = Hm_tab[il], H-'(l,eta,z) = dHm_tab[il].

void cwf_l_tables_recurrence_relations (const complex<double> &l_deb,const int Nl,const complex<double> &eta,const bool is_it_normalized,
					const complex<double> z,
					complex<double> *const F_tab,complex<double> *const dF_tab,
					complex<double> *const G_tab,complex<double> *const dG_tab,
					complex<double> *const Hp_tab,complex<double> *const dHp_tab,
					complex<double> *const Hm_tab,complex<double> *const dHm_tab)
{
  const complex<double> Ieta(-imag (eta),real (eta)), l_deb_p1_p_Ieta = 1+l_deb+Ieta, l_deb_p1_m_Ieta = 1+l_deb-Ieta;
  if ((l_deb == rint (real (l_deb))) && (real (l_deb) < 0)) cout<<"l_deb cannot be a negative integer."<<endl, exit (1);
  if ((l_deb_p1_p_Ieta == rint (real (l_deb_p1_p_Ieta))) && (real (l_deb_p1_p_Ieta) < 0)) cout<<"1+l_deb+i.eta cannot be a negative integer."<<endl, exit (1);
  if ((l_deb_p1_m_Ieta == rint (real (l_deb_p1_m_Ieta))) && (real (l_deb_p1_m_Ieta) < 0)) cout<<"1+l_deb-i.eta cannot be a negative integer."<<endl, exit (1);

  cwf_l_tables_recurrence_relations (l_deb,Nl,eta,is_it_normalized,1,&z,&F_tab,&dF_tab,&G_tab,&dG_tab,&Hp_tab,&dHp_tab,&Hm_tab,&dHm_tab);
}

